General Riemannian SOM

Kohonen's Self-Organizing Maps (SOMs) have proven to be a successful data-reduction method to identify the intrinsic lower-dimensional sub-manifold of a data set that is scattered in the higher-dimensional feature space. Motivated by the possibly non-Euclidian nature of the feature space and of the intrinsic geometry of the data set, we extend the definition of classic SOMs to obtain the General Riemannian SOM (GRiSOM). We additionally provide an implementation as a proof-of-concept for geometries with constant curvature. We furthermore perform the analytic and numerical analysis of the stability limits of certain (GRi)SOM configurations covering the different possible regular tessellation of the map space in each geometry. A deviation between the numerical and analytic stability limit has been observed for the square and hexagonal Euclidean maps for very small neighbourhoods in the map space as well as agreement in case of longer-ranged relations between the map nodes.

==> simulations/evaluation.cpp <==
#include <vector>
using std::vector;

#include<math.h>
#include<exception>

#include "topology.h"
#include "som.h"
#include "evaluation.h"

#define _USE_MATH_DEFINES // fuers PI

// -------------------------- Exceptions --------------------------

const char* Insufficient_Space_Exception::what() const throw() 
{
    return "Map or Feature space not sufficient enough to use in this Analyzer";
}

const char* Max_Reg_Exception::what() const throw() 
{
    return "Analyzer hat already reached its maximum of targets/registrators.";
}



// ------------------------- ANALYTICAL_SOLUTIONs ---------------------------

/* Eucl_Sq_Long_Range :: params

   [0] epsilon
   [1] sigma
   [2] s

*/

double Eucl_Sq_Long_Range::f1(Coordinates k, const  double* params) const
{
  double k_sq =0;
  for (uint i=0; i<k.get_dim(); i++) k_sq += pow(k[i],2);
  return sqrt(params[0]*M_PI*pow(params[1],2)*exp(-pow(params[1],2)*k_sq)
	      /(12*(1-exp(-pow(params[1],2)*k_sq/2))));
}

double Eucl_Sq_Long_Range::f2(Coordinates k,  const double* params) const
{
  double k_sq =0;
  for (uint i=0; i<k.get_dim(); i++) k_sq += pow(k[i],2);
  return sqrt(params[0]*M_PI*pow(params[1],2)*(12*k_sq*pow(params[1],4)+1)*exp(-pow(params[1],2)*k_sq)
	      /(12*(1-exp(-pow(params[1],2)*k_sq/2))));
}

double Eucl_Sq_Long_Range::f3(Coordinates k,  const double* params) const
{
  double k_sq =0;
  for (uint i=0; i<k.get_dim(); i++) k_sq += pow(k[i],2);
  return sqrt(params[0]*M_PI*pow(params[1],2)*pow(params[2],2)*exp(-pow(params[1],2)*k_sq)
	      /(3-pow(params[2],2)*k_sq*exp(-pow(params[1],2)*k_sq/2)));
}

/* Eucl_Sq_Long_Range :: params

   [0] epsilon
   [1] s

   WARNING: f1, f2 ONLY valid for k=(k1,0,0) !!
*/

double Eucl_Sq_Short_Range::f1(Coordinates k,  const double* params) const
{
  double k_abs =0;
  for (uint i=0; i<k.get_dim(); i++) k_abs += pow(k[i],2);
  k_abs = sqrt(k_abs);
  return sqrt(params[0]*pow((3+2*cos(k_abs)),2)/(4*(1-cos(k_abs))*(9-2*cos(k_abs))));
}

double Eucl_Sq_Short_Range::f2(Coordinates k,  const double* params) const
{
  double k_abs =0;
  for (uint i=0; i<k.get_dim(); i++) k_abs += pow(k[i],2);
  k_abs = sqrt(k_abs);
  return sqrt(params[0]*(44*pow(sin(k_abs),2)+12*cos(k_abs)+13)/(4*(1-cos(k_abs))*(11+6*cos(k_abs))));
}

double Eucl_Sq_Short_Range::f3(Coordinates k,  const double* params) const
{
  double kappa = cos(k[0])+cos(k[1]);
  return sqrt(params[0]*pow(params[1],2)*pow(1+2*kappa,2)
	      /(2*(4*pow(params[1],2)*pow(kappa,2)- 6*pow(params[1],2)*kappa+15-4*pow(params[1],2))));
}


// -------------------------- ANALYTICAL_ANALYSATOR -------------------------

Analytical_Analyzer::Analytical_Analyzer(const Analytical_Solution& a_s,
					     vector<Coordinates> fourier_map_points)
  : _fourier_correlations(vector<Neuron<Coordinates,Coordinates> >()),
    _a_sol(a_s)
    
{
  int feat_dim = 3;
  
  for (vector<Coordinates>::const_iterator it = fourier_map_points.begin(); it != fourier_map_points.end(); it++)
    {
      _fourier_correlations.push_back(Neuron<Coordinates,Coordinates>(*it, Coordinates(feat_dim)));
    }	
}

Analytical_Analyzer::~Analytical_Analyzer()
{
  // if (_registrator) _registrator->remove_Analyzer(this);
}

void Analytical_Analyzer::reset(){};

void Analytical_Analyzer::add_sample(const Coordinates& last_sample, const double* last_adapt_params,
				     const Coordinates& last_winner_pos,
			  const vector<Neuron<Coordinates,Coordinates> >& result_som_state)
{
  _last_adapt_params =  last_adapt_params;
}


vector<Neuron<Coordinates,Coordinates> > Analytical_Analyzer::get_fourier_correlation(const double* params)
{
  if (_fourier_correlations.size() || !( params || _last_adapt_params) )
    {
      for ( vector<Neuron<Coordinates,Coordinates> >::iterator it = _fourier_correlations.begin(); 
	    it != _fourier_correlations.end(); it++ )
	{
	  int feat_dim = it->feat_point.get_dim();
	  *it = Neuron<Coordinates,Coordinates>(it->map_point, Coordinates(feat_dim));
	}
    }
  calc_fourier_correlation(params);
  
  return _fourier_correlations;
}


void Analytical_Analyzer::registers(const Analyzable_SOM<Coordinates,Coordinates>* parent,
				    const vector<Neuron<Coordinates,Coordinates> >& initial_som_state)
  throw (Insufficient_Space_Exception,Max_Reg_Exception)
{
  if (!_registrator) {
    _registrator = parent;
  }
  else throw Max_Reg_Exception();
}

void Analytical_Analyzer::unregisters(const Analyzable_SOM<Coordinates,Coordinates>* parent)
{
  if (_registrator==parent)
    {
      _registrator=0;
    }
}
  
void Analytical_Analyzer::print_fourier_correlation(ostream& stream, const double* params)
{
  cout << "print: corr_size" << _fourier_correlations.size() << endl;

  vector<Neuron<Coordinates,Coordinates> > result = get_fourier_correlation(params);
  for (uint i=0; i<result.size(); i++)
    {
      stream << result[i];
    }	
}

void Analytical_Analyzer::calc_fourier_correlation(const double* params)
{

  const double* p_val = params ? params : _last_adapt_params; // if no direct params are given, use the ones got with last sample

  for (vector<Neuron<Coordinates,Coordinates> >::iterator iter=_fourier_correlations.begin();
       iter!=_fourier_correlations.end(); iter++)
    {
      (iter->feat_point).set(0,_a_sol.f1(iter->map_point,p_val));
      (iter->feat_point).set(1,_a_sol.f2(iter->map_point,p_val));
  (iter->feat_point).set(2,_a_sol.f3(iter->map_point,p_val));
    }
}



==> simulations/evaluation.h <==
#ifndef SOM_EVAL
#define SOM_EVAL

#include <vector>
using std::vector;

#include <iostream>
#include <exception>
using std::exception;

#include <utility>
using std::pair;

#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include "topology.h"
#include "som.h"

template<class MapPointType, class FeatPointType>
  class Analyzer;

/*! \brief Exception to signal, that a given space doesn't meet all
 * the requirements that are needed by the particular analyzer
 */
class Insufficient_Space_Exception;
/*! \brief Exception that is used to signal that an Analyzable SOM or
 * an Analyzer can't handle more analyzers resp. SOMs than already registered
 */
class Max_Reg_Exception;

/*! \brief Extension of SOM that can manage a set of analyzers
 *   \tparam MapPointType class of points in map space
 *   \tparam FeatPointType class of points in feat space 
 */
template<class MapPointType, class FeatPointType>
class Analyzable_SOM : public SOM<MapPointType, FeatPointType> {
  
 public:
	
	typedef Neuron<MapPointType,FeatPointType> neuron_type;
	// no pointers in vector to prevent illegal duplicates of neurons
	typedef vector<neuron_type> som_net_type;
	typedef function<double(const double&,const double&)> neighborhood_function;
	typedef Metric_Space<MapPointType> map_space_type;
	typedef Geometric_Space<FeatPointType> feat_space_type;

  Analyzable_SOM(som_net_type &neurons, 
		 const map_space_type& map_space, 
		 const feat_space_type& feat_space,
		 const neighborhood_function& h
		 );
  
  Analyzable_SOM(som_net_type &neurons, 
		 const typename metric<MapPointType>::f& dist_map, 
		 const typename metric<FeatPointType>::f& dist_feat,
		 const typename geodesic_line_segment<FeatPointType>::f& get_point_at_geodesic_feat_line,
		 const neighborhood_function& h
		 );

  virtual ~Analyzable_SOM();
  
  virtual Neuron<MapPointType,FeatPointType> adapt(const FeatPointType& input, 
						   const double& epsilon,
						   const double& sigma);
  
  void add_Analyzer(Analyzer<MapPointType,FeatPointType>* device,  
		    const uint& measure_interval = 1) 
    throw (Insufficient_Space_Exception,Max_Reg_Exception);
  void remove_Analyzer(Analyzer<MapPointType,FeatPointType>* device);
  void remove_All_Analyzers();

  const map_space_type& get_Map_Space() const;
  const feat_space_type& get_Feat_Space() const;
  
private:

  struct analyzer_registration {
    Analyzer<MapPointType,FeatPointType>* analyzer;
    unsigned long registered_since;
    int measure_interval;
  };
  
  typedef vector<analyzer_registration> reg_list;
  reg_list registered_Analyzers;
    
  unsigned long sample_counter; 
  // TODO what happens in case of overflow, i.e. > 4*10^9 samples? (removing all Analyzers resets counter)
};


/*! Class representing a R-vector space */
template<class PointType>
class Vector_Space : public virtual Space<PointType> {

public:

  typedef function<PointType (const PointType&, const PointType&)> vec_op_type;
  typedef function<PointType (const PointType&, const double& )> scalar_vec_op_type;

  Vector_Space(const vec_op_type& add,
	       const vec_op_type& substract,
	       const scalar_vec_op_type& scalar_mult);

  virtual Space<PointType>* clone() const;

  const vec_op_type add;
  const vec_op_type substract;
  const scalar_vec_op_type scalar_mult;

};
  
/* Class representing VS with inner product */
template<class PointType>
class Pre_Hilbert_Space : public Vector_Space<PointType> 
{  
 public:

  typedef function<double (const PointType&, const PointType&)> vec_scalar_op_type;
  typedef function<PointType(const PointType&, const PointType&)> vec_op_type;
  typedef function<PointType(const PointType&, const double& )> scalar_vec_op_type;
  
  virtual Space<PointType>* clone() const;

  Pre_Hilbert_Space(const Vector_Space<PointType>& vs,
		    const vec_scalar_op_type& scalar_prod
		    );

  Pre_Hilbert_Space(const vec_op_type& add,
		    const vec_op_type& substract,
		    const scalar_vec_op_type& scalar_mult,
		    const vec_scalar_op_type& scalar_prod
		    );  

  const vec_scalar_op_type scalar_prod;
};


class Insufficient_Space_Exception : public exception
{
  virtual const char* what() const throw();
};

class Max_Reg_Exception : public exception
{
  virtual const char* what() const throw();
};


template<class MapPointType, class FeatPointType>
class Analyzer 
{
 public:

  virtual void add_sample(const FeatPointType& last_sample, const double* last_adapt_params,
			  const FeatPointType& last_winning_pos,
			  const vector<Neuron<MapPointType,FeatPointType> >& result_som_state)=0;

  virtual void reset()=0;

  /*! Function can be used to prevent a multiple use of an analyzer 
   */ 
  virtual void registers(const Analyzable_SOM<MapPointType,FeatPointType>* parent,
			 const vector<Neuron<MapPointType,FeatPointType> >& initial_som_state 
			 // = vector<Neuron<MapPointType,FeatPointType> >() 
			 ) throw(Insufficient_Space_Exception,Max_Reg_Exception) =0; 
  /*! Function can be used e.g. to inform registrators if Analyzer is destroyed */
  virtual void unregisters(const Analyzable_SOM<MapPointType,FeatPointType>* parent)=0;
};


template<class MapPointType, class FeatPointType>
class Mean_Analyzer : public virtual Analyzer<MapPointType,FeatPointType> 
{
 public:
  Mean_Analyzer();

  virtual ~Mean_Analyzer();

  virtual void add_sample(const FeatPointType& last_sample,
			  const double* last_adapt_params,
			  const FeatPointType& last_winning_pos,
			  const vector<Neuron<MapPointType,FeatPointType> >& result_som_state
			  );

  virtual void reset();

  virtual void registers(const Analyzable_SOM<MapPointType,FeatPointType> * parent,
			 const vector<Neuron<MapPointType,FeatPointType> >& initial_som_state
			 // = vector<Neuron<MapPointType,FeatPointType> >() 
			 ) throw (Insufficient_Space_Exception,Max_Reg_Exception);  
  virtual void unregisters(const Analyzable_SOM<MapPointType,FeatPointType>* parent);
  
  void print_mean_value(ostream& stream = std::cout) const; 
  vector<Neuron<MapPointType,FeatPointType> > get_mean_value() const; 
  int get_sample_size() const;

  
 private:

  const Analyzable_SOM<MapPointType,FeatPointType>* _registrator;
  void calc_mean_values(const vector<Neuron<MapPointType,FeatPointType> >& sample);

  int _sample_size;
  vector<Neuron<MapPointType,FeatPointType> > _mean_value;
  
  const Geometric_Space<FeatPointType>* _feat_space;

  // obsolete since using of spaces
  //geodesic_line_segment<Coordinates>::f _get_geodesic_feat_line_point;
};

template<class MapPointType>
class Fourier_Analyzer : public Mean_Analyzer<MapPointType,Coordinates> 
{
 public:

  Fourier_Analyzer(vector<shared_ptr<MapPointType> > fourier_map_points 
		     = vector<shared_ptr<MapPointType> >());

  void reset();
  
  virtual void registers(const Analyzable_SOM<MapPointType,Coordinates>* parent,
			 const vector<Neuron<MapPointType,Coordinates> >& initial_som_state
			 // = vector<Neuron<MapPointType,Coordinates> >() 
			 ) throw (Insufficient_Space_Exception, Max_Reg_Exception);  
  
  void add_sample(const Coordinates& last_sample, 
		  const double* last_adapt_params,
		  const Coordinates& last_winning_pos,
		  const vector<Neuron<MapPointType,Coordinates> >& result_som_state);

  void print_fourier_correlation(ostream& stream = std::cout) const; 
  vector<Neuron<MapPointType,Coordinates> > get_fourier_correlation() const; 

 protected:

  const Pre_Hilbert_Space<MapPointType>* _map_space;
  const Vector_Space<Coordinates>* _feat_space;

 private:

  vector<Neuron<MapPointType,Coordinates> > _fourier_correlations;
  bool _is_dirty; // if calc of correlation is out of date 
  vector<vector<Neuron<MapPointType,Coordinates> > > _snapshots; // soll vll mal ersetzt werden durch ausgelagerungsdatei

  void calc_fourier_correlation();
  void calc_fourier_sq_amplitude(vector<Neuron<MapPointType,Coordinates> >& result,
				 vector<Neuron<MapPointType,Coordinates> >& som_net);

  void add(vector<Neuron<MapPointType,Coordinates> >& target, 
		  const vector<Neuron<MapPointType,Coordinates> >& summand);
  
};

// Analytic solutions of the fluctuations of eigenmode amplitude for euclidean (4,4)-map 

class Analytical_Solution 
{    
 public:
  virtual ~Analytical_Solution(){};

  virtual double f1(Coordinates k, const double* params) const =0;
  virtual double f2(Coordinates k, const double* params) const =0;
  virtual double f3(Coordinates k, const double* params) const =0;
};

class Eucl_Sq_Long_Range : public Analytical_Solution {
  
public:
  virtual ~Eucl_Sq_Long_Range(){}

  double f1(Coordinates k, const double* params) const ;
  double f2(Coordinates k, const double* params) const ;
  double f3(Coordinates k, const double* params) const ;
};

class Eucl_Sq_Short_Range : public Analytical_Solution {
      
public:
  virtual ~Eucl_Sq_Short_Range(){}

  double f1(Coordinates k, const double* params) const ;
  double f2(Coordinates k, const double* params) const ;
  double f3(Coordinates k, const double* params) const ;
};

class Analytical_Analyzer : public Analyzer<Coordinates,Coordinates> {

public:
  Analytical_Analyzer(const Analytical_Solution&, 
		      vector<Coordinates> fourier_map_points = vector<Coordinates>());

  virtual ~Analytical_Analyzer();

  virtual void add_sample(const Coordinates& last_sample, const double* last_adapt_params,
			  const Coordinates& last_winning_pos,
			  const vector<Neuron<Coordinates,Coordinates> >& result_som_state);

  virtual void reset();

  virtual void registers(const Analyzable_SOM<Coordinates,Coordinates>* parent,
			const vector<Neuron<Coordinates,Coordinates> >& initial_som_state
			 // = vector<Neuron<Coordinates,Coordinates> >() 
			 ) throw (Insufficient_Space_Exception,Max_Reg_Exception);  
  virtual void unregisters(const Analyzable_SOM<Coordinates,Coordinates>* parent);

  void print_fourier_correlation(ostream& stream = std::cout, const double* params=0);
  vector<Neuron<Coordinates,Coordinates> > get_fourier_correlation(const double* params=0); 

private:

  const Analyzable_SOM<Coordinates,Coordinates>* _registrator;
  void calc_fourier_correlation(const double* params);
  vector<Neuron<Coordinates,Coordinates> > _fourier_correlations;
  const Analytical_Solution& _a_sol;
  const double* _last_adapt_params;
};


// --------------------------- Error_Analyzer -------------------------------

template<class PointType>
class Projectable_Space : public virtual Space<PointType>  // TODO <optional> name 
{
 public:
  Projectable_Space(const function<PointType(const PointType&, const uint&)>& proj_function);
  
  virtual Space<PointType>* clone() const;

  const function<PointType(const PointType&, const uint&)> do_canonical_projection; //  TODO <optional> name
};


template<class MapPointType, class FeatPointType>
  class Error_Analyzer: public virtual Analyzer<MapPointType,FeatPointType> 
{
 public:
    virtual double get_error()= 0;
};

template<class MapPointType>
  class Mean_Extra_Dim_Error_Analyzer : public Mean_Analyzer<MapPointType,Coordinates>, public virtual Error_Analyzer<MapPointType,Coordinates>
{
 public:
  Mean_Extra_Dim_Error_Analyzer(const vector<Neuron<MapPointType,Coordinates> >& reference_som_state, const uint& dim);
  
  virtual ~Mean_Extra_Dim_Error_Analyzer();
  
  virtual void add_sample(const Coordinates& last_sample, const double* last_adapt_params,
			  const Coordinates& last_winning_pos,
			  const vector<Neuron<MapPointType,Coordinates> >& result_som_state);

  virtual void registers(const Analyzable_SOM<MapPointType,Coordinates>* parent,
			const vector<Neuron<MapPointType,Coordinates> >& reference_som_state 
			 //= vector<Neuron<MapPointType,Coordinates> >() 
			 ) throw (Insufficient_Space_Exception,Max_Reg_Exception); 

  virtual double get_error();

 private:

  vector<Neuron<MapPointType,Coordinates> > _reference_som_state;
  vector<Neuron<MapPointType,Coordinates> > _current_som_state;

  const Projectable_Space<Coordinates>* _feat_prod_space;
  const Metric_Space<Coordinates>* _feat_metric_space;
  const uint _dim;
};

template<class MapPointType, class FeatPointType>
  class Mean_Rep_Error_Analyzer : public Error_Analyzer<MapPointType,FeatPointType>
{
 public:
  Mean_Rep_Error_Analyzer();
  
  virtual ~Mean_Rep_Error_Analyzer();
  
  virtual void add_sample(const FeatPointType& last_sample, const double* last_adapt_params,
			  const FeatPointType& last_winning_pos,
			  const vector<Neuron<MapPointType,FeatPointType> >& result_som_state);

  virtual void registers(const Analyzable_SOM<MapPointType,FeatPointType>* parent,
			const vector<Neuron<MapPointType,FeatPointType> >& reference_som_state 
			 ) throw (Insufficient_Space_Exception,Max_Reg_Exception); 

  virtual void unregisters(const Analyzable_SOM<MapPointType,FeatPointType>* parent);

  virtual void reset();

  virtual double get_error();

 private:
  const Analyzable_SOM<MapPointType,FeatPointType>* _registrator;
  uint _sample_count;
  double _mean_error;
  const Metric_Space<FeatPointType>* _feat_metric_space;
};


#ifndef USE_EXPORT_KEYWORD
#include "evaluation_template.cpp"
#endif // impl file

#endif


==> simulations/evaluation_template.cpp <==
#include <vector>
using std::vector;

#include<math.h>
#include<exception>
using std::bad_cast;

#include "topology.h"
#include "som.h"
#include "evaluation.h"

#include <iostream>
using std::cout;
using std::endl;

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

#define _USE_MATH_DEFINES // fuers PI


// --------------------------- Mean_Analyzer -----------------------

export template<class MapPointType, class FeatPointType>
Mean_Analyzer<MapPointType,FeatPointType>::Mean_Analyzer()
//const vector<Coordinates>& map_points, 
//geodesic_line_segment<Coordinates>::f geodesic_feat_line)
  : _registrator(0),_sample_size(0)
    //,_get_geodesic_feat_line_point(geodesic_feat_line)
{
  /*
    for (vector<Coordinates>::const_iterator it = map_points.begin(); it != map_points.end(); it++)
    {
    _mean_value.push_back(Neuron<Coordinates,Coordinates>(*it, Coordinates(feat_dim)));
    }
  */
}

export template<class MapPointType, class FeatPointType>
Mean_Analyzer<MapPointType,FeatPointType>::~Mean_Analyzer()
{
  if (_registrator) const_cast<Analyzable_SOM<MapPointType,FeatPointType>*>(_registrator)->remove_Analyzer(this); // dirty, but this is the only place where non-const is really needed
}

export template<class MapPointType, class FeatPointType>
void Mean_Analyzer<MapPointType,FeatPointType>::add_sample(const FeatPointType& last_sample, 
							   const double* last_adapt_params,
							   const FeatPointType& last_winning_pos,
							   const vector<Neuron<MapPointType,FeatPointType> >& result_som_state
							   )
{
  if (_mean_value.size()==0)
    {
    _mean_value = result_som_state;
    // cout << "first sample"<< endl;
    }
  else
    {
    calc_mean_values(result_som_state);
    // cout << "another sample" << endl;
    }
  _sample_size++;
}

export template<class MapPointType, class FeatPointType>
void Mean_Analyzer<MapPointType,FeatPointType>::reset() {

  _mean_value.clear();
  _sample_size = 0;

  /* nach Aenderung von add_sample unnoetig  
    for (uint i=0; i<_mean_value.size(); i++)
    {
      int feat_dim = (_mean_value[i].feat_point)->get_dim();
      _mean_value[i] = Neuron<Coordinates,Coordinates>(*(_mean_value[i].map_point), Coordinates(feat_dim));
    }	
  */
} 

export template<class MapPointType, class FeatPointType>
void Mean_Analyzer<MapPointType,FeatPointType>::registers(const Analyzable_SOM<MapPointType,FeatPointType>* parent,
							  const vector<Neuron<MapPointType,FeatPointType> >& initial_som_state)
  throw (Insufficient_Space_Exception,Max_Reg_Exception)
{
  if (!_registrator) {
    _registrator = parent;
    _feat_space = dynamic_cast<const Geometric_Space<FeatPointType>* >(&(parent->get_Feat_Space()));
    _mean_value = initial_som_state;
    if (initial_som_state.size()>0)
      _sample_size = 1; // initialization counts as first sample
  }
  else throw Max_Reg_Exception();
}

export template<class MapPointType, class FeatPointType>
void Mean_Analyzer<MapPointType,FeatPointType>::unregisters(const Analyzable_SOM<MapPointType,FeatPointType>* parent)
{
  if (_registrator==parent)
    {
      _registrator=0;
    }
}

export template<class MapPointType, class FeatPointType>
void Mean_Analyzer<MapPointType,FeatPointType>::print_mean_value(ostream& stream) const
{
  vector<Neuron<MapPointType,FeatPointType> > result = _mean_value;
  // divide(result,_sample_size);
  for (uint i=0; i<result.size(); i++)
    {
      stream << result[i];
    }	
}

export template<class MapPointType, class FeatPointType>
vector<Neuron<MapPointType,FeatPointType> > Mean_Analyzer<MapPointType,FeatPointType>::get_mean_value() const
{ 
  vector<Neuron<MapPointType,FeatPointType> > result = _mean_value;
  return result; 
}

export template<class MapPointType, class FeatPointType>
int Mean_Analyzer<MapPointType,FeatPointType>::get_sample_size() const { return _sample_size; }

export template<class MapPointType, class FeatPointType>
void Mean_Analyzer<MapPointType,FeatPointType>::calc_mean_values(const vector<Neuron<MapPointType,FeatPointType> > & sample)
{
  for (uint i=0; i<_mean_value.size(); i++)
    {
      _mean_value[i].set_feat_point(_feat_space->line(_mean_value[i].feat_point,sample[i].feat_point, 1.0/(_sample_size+1)));
      //_mean_value[i].set_feat_point(*_get_geodesic_feat_line_point(_mean_value[i].feat_point,sample[i].feat_point, 1.0/(_sample_size+1)));
    }	
}



// ----------------------- Fourier_Analyzer ------------------------

export template<class MapPointType>
Fourier_Analyzer<MapPointType>::Fourier_Analyzer(vector<shared_ptr<MapPointType> > fourier_map_points)
  : _fourier_correlations(vector<Neuron<MapPointType,Coordinates> >()),
    _is_dirty(true)
{
  for (vector<Coordinates>::const_iterator it = fourier_map_points.begin(); it != fourier_map_points.end(); it++)
    {
      _fourier_correlations.push_back(Neuron<MapPointType,Coordinates>(*it, Coordinates()));
    }	
  cout << "fourier size:" << _fourier_correlations.size() << endl;
  
}

export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::reset()
{
  _is_dirty = true;
  Mean_Analyzer<MapPointType,Coordinates>::reset();
  _snapshots.clear();
}

export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::registers(const Analyzable_SOM<MapPointType,Coordinates>* parent,
					       const vector<Neuron<MapPointType,Coordinates> >& initial_som_state) 
  throw (Insufficient_Space_Exception,Max_Reg_Exception)
{
  Mean_Analyzer<MapPointType,Coordinates>::registers(parent, initial_som_state);
  
  try // test if map space is VS with scalar_prod && feat space is VS
    {
      _map_space = dynamic_cast<const Pre_Hilbert_Space<MapPointType>* >(&(parent->get_Map_Space()));
      _feat_space = dynamic_cast<const Vector_Space<Coordinates>& >(&(parent->get_Feat_Space()));
    }
  catch (bad_cast& b) 
    {
      throw Insufficient_Space_Exception();
    }
}

export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::add_sample(const Coordinates& last_sample, 
						const double* last_adapt_params,
						const Coordinates& last_winning_pos,
						const vector<Neuron<MapPointType,Coordinates> >& result_som_state)
{
  _snapshots.push_back(result_som_state);
  Mean_Analyzer<MapPointType,Coordinates>::add_sample(last_sample, 
						      last_adapt_params, 
						      last_winning_pos,
						      result_som_state);
  _is_dirty = true;
}

export template<class MapPointType>
vector<Neuron<MapPointType,Coordinates> > Fourier_Analyzer<MapPointType>::get_fourier_correlation() const
{
  if (_is_dirty){ // otherwise last result still valid. nothing to do here

    // first reset calc result
    if (_fourier_correlations.size() && _snapshots.size() ) // if something to calc
      {
	if (_snapshots[0].size() && _snapshots[0][0].feat_point.get_dim()) // test if feat_dim can be determined and is not 0 (else nothing to do) 
	  {
	    uint feat_dim = _snapshots[0][0].feat_point.get_dim();
	    for ( typename vector<Neuron<MapPointType,Coordinates> >::iterator it = _fourier_correlations.begin(); 
		  it != _fourier_correlations.end(); it++ )
	      {
		*it = Neuron<MapPointType,Coordinates>(it->map_point, Coordinates(feat_dim));
		// TODO check if assignment above works correctly
	      }
	    
	    calc_fourier_correlation();
	  }
      }  
  }
  return _fourier_correlations;
}
  
export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::print_fourier_correlation(ostream& stream) const
{
  cout << "print: corr_size" << _fourier_correlations.size() << endl;

  vector<Neuron<MapPointType,Coordinates> > result = get_fourier_correlation();
  for (uint i=0; i<result.size(); i++)
    {
      stream << result[i];
    }	
}

export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::calc_fourier_correlation()
{
  if (_fourier_correlations.size()){

    vector<Neuron<MapPointType,Coordinates> > u;
    
    for (typename vector<vector<Neuron<MapPointType,Coordinates> > >::const_iterator it=_snapshots.begin(); 
	 it != _snapshots.end(); it++)
      {
		  u = *it;
		  
		  typename vector<Neuron<MapPointType,Coordinates> >::iterator it_u = u.begin();
		  typename vector<Neuron<MapPointType,Coordinates> >::const_iterator it_mv = this->_mean_value.begin();
		  
		  vector<Neuron<MapPointType,Coordinates> > mean_value = this->get_mean_value();

		  while(it_u != u.end() || it_mv != mean_value.end())
			  {
			    assert((*it_u).feat_point.get_dim()==(*it_mv).feat_point.get_dim());
			    it_u->set_feat_point(_feat_space->substract(it_u->feat_point,it_mv->feat_point));
				  it_u++; it_mv++;
			  }
		  
		  // now we have to fourier-transform u to get the wanted u^**2
	
		  vector<Neuron<MapPointType,Coordinates> > Fu = _fourier_correlations;
		  calc_fourier_sq_amplitude(Fu,u);
		  
		  add(_fourier_correlations, Fu); 
      }
    cout << "sample_size: " << this->get_sample_size() << endl;

    // divide by sample_size = <u^**2>
    for (typename vector<Neuron<MapPointType,Coordinates> >::iterator it=_fourier_correlations.begin(); 
	 it != _fourier_correlations.end(); it++)
      it->set_feat_point(this->_feat_space->scalar_mult(it->feat_point,1/this->get_sample_size()));  


  _is_dirty = false;
  }
}

export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::calc_fourier_sq_amplitude(vector<Neuron<MapPointType,Coordinates> >& result,
								 vector<Neuron<MapPointType,Coordinates> >& som_net)
{

  for (typename vector<Neuron<MapPointType,Coordinates> >::iterator it_res = result.begin();
       it_res != result.end(); it_res++)
    {

      if (som_net.size()) // som_net is not empty
	{
	  // double local_result[(som_net[0].feat_point)->get_dim()][2];
	  Coordinates local_result[2];

	  for (typename vector<Neuron<MapPointType,Coordinates> >::const_iterator it_som = som_net.begin(); 
	       it_som != som_net.end(); it_som++)
	    {
	      
	      /* obsolete since use of spaces
		 double scal_prod =0;
	      // calculate scalar prod
	      for (uint i=0;i < (*it_res).map_point->get_dim(); i++)
		scal_prod += (*(*it_res).map_point)[i] * (*(*it_som).map_point)[i];
	      */

	      /* for (uint i=0;i < (*it_som).feat_point->get_dim(); i++)
		{
		  local_result[i][0] += cos(scal_prod) * (*((*it_som).feat_point))[i];
		  local_result[i][1] += sin(scal_prod) * (*((*it_som).feat_point))[i];
		  } */


	      double scal_prod = _map_space->scalar_prod(it_res->map_point, it_som->map_point);
	      // TODO: fuers skalarprodukt mal nur die dem nullpunkt naechsten repraesentanten im mapspace waehlen...	      

	      local_result[0] = this->_feat_space.add(local_result[0],
					       _feat_space->scalar_mult(it_som->feat_point, cos(scal_prod)) );
	      local_result[1] = this->_feat_space.add(local_result[1],
					       _feat_space->scalar_mult(it_som->feat_point, sin(scal_prod)) );
	      
	    }

	   for (uint i=0; i < (*it_res).feat_point.get_dim(); i++)
	     (it_res->feat_point)[i] = pow( (local_result[0])[i],2)+pow((local_result[1])[i],2);

	}
    }
}

export template<class MapPointType>
void Fourier_Analyzer<MapPointType>::add(vector<Neuron<MapPointType,Coordinates> >& target,
			     const vector<Neuron<MapPointType,Coordinates> >& summand)
{
  // it will be assumed, that the map_points and the order will be the same in both som_nets and have feat_points of same dimension
  // nevertheless it will be tested (but differences will cause the halt of the program
  // TODO: maybe better use exceptions?

  assert(target.size()==summand.size());
  
  typename vector<Neuron<MapPointType,Coordinates> >::iterator it_target=target.begin();
  typename vector<Neuron<MapPointType,Coordinates> >::const_iterator it_summ=summand.begin();

  while(it_target != target.end())
    {
      it_target->set_feat_point(_feat_space->add(it_target->feat_point,it_summ->feat_point));
      it_target++; it_summ++;
    }
}

// ---------------------------- ANALYZABLE SOM --------------------------

export template<class MapPointType, class FeatPointType>
Analyzable_SOM<MapPointType, FeatPointType>::Analyzable_SOM(som_net_type& neurons, 
							    const map_space_type& map_space,
							    const feat_space_type& feat_space,
							    const neighborhood_function& h)
  : SOM<MapPointType, FeatPointType>(neurons, map_space, feat_space, h)
{
}

export template<class MapPointType, class FeatPointType>
Analyzable_SOM<MapPointType, FeatPointType>::Analyzable_SOM(som_net_type& neurons, 
							    const typename metric<MapPointType>::f& dist_map, 
							    const typename metric<FeatPointType>::f& dist_feat, 
							    const typename geodesic_line_segment<FeatPointType>::f& line_feat, 
							    const neighborhood_function& h)
  : SOM<MapPointType, FeatPointType>(neurons, dist_map, dist_feat, line_feat,h)
{
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType,FeatPointType> Analyzable_SOM<MapPointType, FeatPointType>::adapt(const FeatPointType& input, 
							const double& epsilon,
							const double& sigma)
{
  Neuron<MapPointType,FeatPointType> winner = SOM<MapPointType, FeatPointType>::adapt(input,epsilon, sigma);
  
  if(registered_Analyzers.size()) 
    {
      sample_counter++;  
      double last_adapt_params[2] = {epsilon, sigma};
      for (typename reg_list::iterator it = registered_Analyzers.begin(); 
	   it != registered_Analyzers.end(); it++) {
	if ( !((sample_counter - it->registered_since) % (it->measure_interval)))
	  (it->analyzer)->add_sample(input,last_adapt_params, winner.feat_point, this->_neurons); 
      }
    }
  return winner;
}

export template<class MapPointType, class FeatPointType>
Analyzable_SOM<MapPointType, FeatPointType>::~Analyzable_SOM()
{
  remove_All_Analyzers();
}

export template<class MapPointType, class FeatPointType>
void Analyzable_SOM<MapPointType, FeatPointType>::add_Analyzer(Analyzer<MapPointType,FeatPointType>* device,
							       const uint& meas_interval )
  throw (Insufficient_Space_Exception,Max_Reg_Exception)
{
  typename reg_list::iterator iter;
  // before adding check if device already registered here
  for(iter=registered_Analyzers.begin(); iter != registered_Analyzers.end()&& (iter->analyzer) != device; iter++)
    {
      // do nothing
    }
  
  if (!registered_Analyzers.size() ||  iter == registered_Analyzers.end()) // maybe it is sufficient to test iter
  {
      try 
	{
	  device->registers(this,this->_neurons);
	  analyzer_registration tmp = {device, sample_counter, meas_interval};
	  registered_Analyzers.push_back(tmp);
	  cout << "adding of analyzer successful" << endl;
	} 
      catch(exception& e)
	{
	  cout << "Exception:" << e.what() << endl;
	}
      catch (...)
	{ 
	  cout << "adding of analyzer not successful..." << endl;;
	  // do nothing  
	}
    }
  else
    {
      cout << "Analyzer already registered" << endl;
    }
}

export template<class MapPointType, class FeatPointType>
void Analyzable_SOM<MapPointType, FeatPointType>::remove_Analyzer(Analyzer<MapPointType,FeatPointType>* device)
{
  typename reg_list::iterator iter=registered_Analyzers.begin(); 

  while(registered_Analyzers.size() && iter != registered_Analyzers.end())
    { 
      if (iter->analyzer == device) 
	{
	  registered_Analyzers.erase(iter);
	  device->unregisters(this);
	  iter = registered_Analyzers.begin(); // maybe can be done easier
	}
      iter++;
    }
  if(! registered_Analyzers.size()) sample_counter = 0; // when last remaining analyzer is removed, counter is reseted
 
}

export template<class MapPointType, class FeatPointType>
void Analyzable_SOM<MapPointType, FeatPointType>::remove_All_Analyzers()
{
  typename reg_list::iterator iter;
   for(iter=registered_Analyzers.begin(); iter != registered_Analyzers.end(); iter++)
     {
       (iter->analyzer)->unregisters(this);
     }
  registered_Analyzers.clear();
  sample_counter = 0; // when last remaining analyzer is removed, counter is reseted
}

export template<class MapPointType, class FeatPointType>
const Metric_Space<MapPointType>& Analyzable_SOM<MapPointType, FeatPointType>::get_Map_Space() const
{
  return *(this->_map_space);
}

export template<class MapPointType, class FeatPointType>
const Geometric_Space<FeatPointType>& Analyzable_SOM<MapPointType, FeatPointType>::get_Feat_Space() const 
{
  return *(this->_feat_space);
}

// ----------------------------- VECTOR_SPACE -------------------------------
 
export template<class PointType>
Vector_Space<PointType>:: Vector_Space(const vec_op_type& _add,
				       const vec_op_type& _substract,
				       const scalar_vec_op_type& _scalar_mult)
  : add(_add), substract(_substract),scalar_mult(_scalar_mult)
{
}

export template<class PointType>
Space<PointType>* Vector_Space<PointType>::clone() const
{
  return new Vector_Space<PointType>(*this);
}
 
// --------------------------- PRE_HILBERT_SPACE ---------------------------
 
 
export template<class PointType>
Pre_Hilbert_Space<PointType>::Pre_Hilbert_Space(const Vector_Space<PointType>& vs,
						 const vec_scalar_op_type& _scalar_prod)
  : Vector_Space<PointType>(vs), scalar_prod(_scalar_prod)
{
}

export template<class PointType>
Pre_Hilbert_Space<PointType>::Pre_Hilbert_Space(const vec_op_type& _add,
						 const vec_op_type& _substract,
						const scalar_vec_op_type& _scalar_mult,
						 const vec_scalar_op_type& _scalar_prod)
  : Vector_Space<PointType>(_add,_substract,_scalar_mult), scalar_prod(_scalar_prod)
{
}

export template<class PointType>
Space<PointType>* Pre_Hilbert_Space<PointType>::clone() const
{
  return new Pre_Hilbert_Space<PointType>(*this);
}

// ---------------------------- PROJECTABLE_SPACE -------------------------

export template<class PointType>
Projectable_Space<PointType>::Projectable_Space(const function<PointType(const PointType&, const uint&)>& proj_function)
  : do_canonical_projection(proj_function)
{
}

export template<class PointType>
Space<PointType>* Projectable_Space<PointType>::clone() const 
{
  return new Projectable_Space<PointType>(*this);
}

// --------------------------- Error_Analyzer -------------------------------

export template<class MapPointType>
Mean_Extra_Dim_Error_Analyzer<MapPointType>::Mean_Extra_Dim_Error_Analyzer(const vector<Neuron<MapPointType,Coordinates> >& reference_som_state, const uint& dim) 
  : _reference_som_state(reference_som_state), _dim(dim)
{
}

export template<class MapPointType>
Mean_Extra_Dim_Error_Analyzer<MapPointType>::~Mean_Extra_Dim_Error_Analyzer() 
{
}

export template<class MapPointType>
void Mean_Extra_Dim_Error_Analyzer<MapPointType>::add_sample(const Coordinates& last_sample, 
							     const double* last_adapt_params,
							     const Coordinates& last_winning_pos,
							     const vector<Neuron<MapPointType,Coordinates> >& result_som_state)
{
  Mean_Analyzer<MapPointType,Coordinates>::add_sample(last_sample, last_adapt_params, last_winning_pos, result_som_state);
  _current_som_state = result_som_state;
}

export template<class MapPointType>
void Mean_Extra_Dim_Error_Analyzer<MapPointType>::registers(const Analyzable_SOM<MapPointType,Coordinates>* parent,
									  const vector<Neuron<MapPointType,Coordinates> >& initial_som_state)
  throw (Insufficient_Space_Exception,Max_Reg_Exception)
{
  Mean_Analyzer<MapPointType,Coordinates>::registers(parent, initial_som_state);
  try{ // test if properties of feat space are sufficent
    _feat_prod_space = &(dynamic_cast<const Projectable_Space<Coordinates>& >(static_cast<const Space<Coordinates>& >(parent->get_Feat_Space())));
    _feat_metric_space = &(dynamic_cast<const Metric_Space<Coordinates>& >(static_cast<const Space<Coordinates>& >(parent->get_Feat_Space())));
  }
  catch (bad_cast& b)
    {
      throw Insufficient_Space_Exception();
    }
}

export template<class MapPointType>
double Mean_Extra_Dim_Error_Analyzer<MapPointType>::get_error()
{
  vector<Neuron<MapPointType,Coordinates> > mean_som_state = Mean_Analyzer<MapPointType,Coordinates>::get_mean_value();
  // TODO expect that reference_som_state and mean_som_state contain same neurons in same order

  double error=0;

  typename vector<Neuron<MapPointType,Coordinates> >::const_iterator iter_ref = _reference_som_state.begin();
  typename vector<Neuron<MapPointType,Coordinates> >::const_iterator iter_mean = mean_som_state.begin();

  for(;iter_ref != _reference_som_state.end() && iter_mean != mean_som_state.end();)
    {

      // first we have to determine if both feat points are on the same side or opposite sides of the hyperplane of the m-th projections,
      // where m is te dimension we are interested in (here: _dim=m). Since it is assumed here that projections are a mapping of a point to its closest
      // counterpart n a certain surface, projections other than the m-th will conserve the side.

      double ref_dim_dist = _feat_metric_space->distance(iter_ref->feat_point,
							 _feat_prod_space->do_canonical_projection( iter_ref->feat_point, _dim),
							 0 );
      double mean_dim_dist = _feat_metric_space->distance(iter_mean->feat_point,
							  _feat_prod_space->do_canonical_projection( iter_mean->feat_point, _dim),
							 0 );

      Coordinates ref_p = iter_ref->feat_point;
      Coordinates mean_p = iter_mean->feat_point;

      for (uint i=0; i < ref_p.get_dim(); i++)
	if (i != _dim) ref_p = _feat_prod_space->do_canonical_projection(ref_p, i);
      
      for (uint i=0; i < mean_p.get_dim(); i++)
	if (i != _dim) mean_p = _feat_prod_space->do_canonical_projection(mean_p, i);
	    
      Coordinates proj_p =  _feat_prod_space->do_canonical_projection(ref_p, _dim); // == _feat_prod_space->do_canonical_projection(mean_p, _dim)
      
      bool same_site = (_feat_metric_space->distance(ref_p, mean_p,0)
			<=max(_feat_metric_space->distance(ref_p, proj_p,0),_feat_metric_space->distance(proj_p, mean_p,0)));
      
      // now we can calculate the difference of the displacement of the points regarding the _dim-th dimension
      
      // cout << "calc error: "<< ref_dim_dist << ":" << mean_dim_dist << ":" << ((same_site)? fabs(ref_dim_dist - mean_dim_dist) : (ref_dim_dist + mean_dim_dist)) << endl;

      error += (same_site)? fabs(ref_dim_dist - mean_dim_dist) : (ref_dim_dist + mean_dim_dist);

      iter_ref++; iter_mean++;
    }
  return error/_reference_som_state.size();
}


export template<class MapPointType, class FeatPointType>
Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::Mean_Rep_Error_Analyzer() 
  : _registrator(0),_sample_count(0), _mean_error(0)
{
}

export template<class MapPointType, class FeatPointType>
Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::~Mean_Rep_Error_Analyzer() 
{
}

export template<class MapPointType, class FeatPointType>
void Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::add_sample(const FeatPointType& last_sample, 
								     const double* last_adapt_params,
								     const FeatPointType& last_winning_pos,
								     const vector<Neuron<MapPointType,FeatPointType> >& result_som_state)
{
  _mean_error = ( _sample_count * _mean_error + _feat_metric_space->distance(last_sample, last_winning_pos,0) )/(_sample_count+1);
  _sample_count++;
}

export template<class MapPointType, class FeatPointType>
void Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::registers(const Analyzable_SOM<MapPointType,FeatPointType>* parent,
							    const vector<Neuron<MapPointType,FeatPointType> >& initial_som_state)
  throw (Insufficient_Space_Exception,Max_Reg_Exception)
{
  if (!_registrator) {
    _registrator = parent;
    
    try{ // test if properties of feat space are sufficent
      _feat_metric_space = &(dynamic_cast<const Metric_Space<FeatPointType>& >(static_cast<const Space<FeatPointType>& >(parent->get_Feat_Space())));
    }
    catch (bad_cast& b)
      {
	throw Insufficient_Space_Exception();
      }
  }
  else throw Max_Reg_Exception();
}

export template<class MapPointType, class FeatPointType>
void Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::unregisters(const Analyzable_SOM<MapPointType,FeatPointType>* parent)
{
  if (_registrator==parent)
    {
      _registrator=0;
    }
}

export template<class MapPointType, class FeatPointType>
void Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::reset()
{
  _mean_error = 0; _sample_count = 0;
}

export template<class MapPointType,class FeatPointType>
double Mean_Rep_Error_Analyzer<MapPointType,FeatPointType>::get_error()
{
  return _mean_error;
}


==> simulations/isometry.h <==
#ifndef SOM_ISOMETRY
#define SOM_ISOMETRY

#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include <complex>

/*! \brief This is an default template of an Isometry Group for any type of space.
 * If not explicitly specialized, it is just the trivial symmetry group containing
 * only the Identity transformation
 *
 *   \tparam PointType class of points in the space
 *   \tparam Space Type class of space
 */
template<class PointType, class SpaceType>
class Isometry 
{
 public:
  /*! \brief This function allows to apply the trafo on a given point
   * \param[in] p Point on which the trafo shall be applied
   * \param[out] error pointer of the double in which the error of the result will be writen
   * \return result = T(p)
   */
  virtual PointType apply(const PointType& p, double* error=0) const;
  /*! \brief Operation to combine two transformations
   * \param[in] T second transformation
   * \result result of combining this transformation with the given one.
   */
  virtual Isometry<PointType, SpaceType> operator*(const Isometry<PointType, SpaceType>& T)const;
  /*! \brief Operation to compare two transformations
   * \param[in] T 
   * \result result of comparing this transformation with the given one. True if equal,
   * false otherwisei. Depending on implementation, this may also take the error margin
   * of both tranformation into account.
   */
  virtual bool operator==(const Isometry<PointType,SpaceType>& T) const;
  /*! \brief This function allows to compare the results when two transformations are applied
   * on the same point
   * \param[in] T second transformation
   * \param[in] p Point on which the trafos shall be applied
   * \return true, if both transformations map p to the same point
   */
  virtual bool apply_equal(const Isometry<PointType,SpaceType>& T, const PointType& p) const;
   /*! \brief This returns the inverse of this transformation
   * \result the inverse i.e. $T^{-1}$
   */
  virtual Isometry<PointType,SpaceType> inverse() const;
  /*! \brief This returns the error of the result when this transformation is applied on the
   * given point
   * \param[in] p point
   * \result error
   */
  virtual double get_error(const PointType& p) const;

  /*! This returns just the Identity transformation
   * \return Identity
   */
  static Isometry<PointType,SpaceType> Identity();
};

/* \brief function to exponentate Isometries
 * This generic function provides the operator to combine an Isometry a given times with itself.
 * \param[in] T Isometry
 * \param[in] n exponent
 * \return the isometry $T^n = T \circ \dots \circ T$ (n times)
 */
template<class PointType, class SpaceType>
Isometry<PointType,SpaceType> operator^(const Isometry<PointType, SpaceType>& T, const int& n);

#ifndef USE_EXPORT_KEYWORD
#include "isometry_template.cpp"
#endif // impl file

#endif // SOM_ISOMETRY



==> simulations/isometry_template.cpp <==
#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include "isometry.h"

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

export template<class PointType, class SpaceType>
PointType Isometry<PointType,SpaceType>::apply(const PointType& p, double*) const
{
  return PointType(p); // do nothing
}

export template<class PointType, class SpaceType>  
Isometry<PointType,SpaceType> Isometry<PointType,SpaceType>::operator*(const Isometry<PointType, SpaceType>& T) const
{
  return *this; // Id*Id=Id
}

export template<class PointType, class SpaceType>
Isometry<PointType,SpaceType> Isometry<PointType,SpaceType>::inverse() const
{
  return *this; // inverse of identity = identity
}

export template<class PointType, class SpaceType>
bool Isometry<PointType,SpaceType>::operator==(const Isometry<PointType,SpaceType>&) const
{
  return true; // everything here is identity
}

export template<class PointType, class SpaceType>
bool Isometry<PointType,SpaceType>::apply_equal(const Isometry<PointType,SpaceType>&, const PointType& ) const
{
  return true; // everything here is identity
}

export template<class PointType, class SpaceType>
double Isometry<PointType, SpaceType>::get_error(const PointType&) const
{
  return 0; // since it's always same Identity trafo, there is no error
}

export template<class PointType, class SpaceType>
Isometry<PointType,SpaceType> Isometry<PointType,SpaceType>::Identity()
{
  return Isometry(); // everything here is identity
}

export template<class PointType, class SpaceType>
Isometry<PointType,SpaceType> operator^(const Isometry<PointType, SpaceType>& T, const int& n)
{
  Isometry<PointType,SpaceType> result = Isometry<PointType,SpaceType>::Identity(); //T*T.inverse());

  for (int i=0; i<n;i++)
    result = result * T;
  
  for (int i=n; i<0;i++)
    result = result * T.inverse();

  return result;
}


==> simulations/main_test.cpp <==
#include <iostream>
#include <fstream>
#include <vector>
#include <time.h>
#include<math.h>

#include <boost/math/special_functions/acosh.hpp>
using boost::math::acosh;
#include <boost/shared_ptr.hpp>
using boost::shared_ptr;
#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/bind.hpp>

#include "som_factory.h"
#include "space_factory.h"

#include "stochastic.h"
#include "evaluation.h"
#include "test_suite.h"

#include <string>

/*
#include <ctime>
using std::time;
*/

#define _USE_MATH_DEFINES

using namespace std;

shared_ptr<Distribution<Coordinates> > create_Eucl_SQ_Distribution(double s){
  double params[6] = {-0.5,0.5,-0.5,0.5,-s,s};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Eucl_HEX_Distribution(double s){
  double sqrtsqrt3 = pow(3, 0.25);
  double params[6] = { -1/sqrtsqrt3, 1/sqrtsqrt3, -sqrtsqrt3/2, sqrtsqrt3/2, -s,s};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Eucl_TRI_Distribution(double s, uint edge_size){
  double sqrtsqrt3 = pow(3, 0.25);
  double sqrtsqrt27 = pow(27, 0.25);
  double NN_dist = 2/(edge_size*sqrtsqrt27);
  double params[6] = {- NN_dist - sqrtsqrt3/2 ,- NN_dist + sqrtsqrt3/2 , - 1/(2*sqrtsqrt3),  1/(2*sqrtsqrt3), -s,s};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Hyp_Disk_Eucl_Distribution(double s,uint schlaefli_p, uint schlaefli_q, 
								      uint layers)
{
  double NN_dist = 2*acosh(cos(M_PI/schlaefli_p)/sin(M_PI/schlaefli_q));
  cout << "NN_dist = " << NN_dist << endl;
  shared_ptr<Distribution<Coordinates> > result(new Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution(3, NN_dist*(layers+0.5), s)); 
  // 100% exact if q even, else?
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Hyp_Disk_Distribution(double s,uint schlaefli_p, uint schlaefli_q, 
								      uint layers)
{
  double NN_dist = 2*acosh(cos(M_PI/schlaefli_p)/sin(M_PI/schlaefli_q));
  cout << "NN_dist = " << NN_dist << endl;
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Hyperbolic_Disk_Distribution(3, NN_dist*(layers+0.5), s)); // 100% exact if q even, else?
  return result;
}

int main(int argc, char *argv[]){

  // arguments
  // argv[1] string with type ('EUCL_EUCL','EUCL_EUCL_PERIODIC','DISK_DISK','DISK_EUCL')
  // argv[2] uint schlaefli p
  // argv[3] uint schlaefli q
  // argv[4] string neighbor_f type ('GAUSS','NN','VQ')
  // argv[5] double epsilon
  // argv[6] double sigma
  // argv[7] double start_s
  // argv[8] double step_s
  // argv[9] double steps
  // argv[10] uint meas_per_step
  // argv[11] uint samples_per_meas
  // argv[12] grid size / ring count

  assert(argc == 13);

  string type = argv[1];
  int schlaefli_p = atoi(argv[2]);
  int schlaefli_q = atoi(argv[3]);
  string neighbor_f = argv[4];
  double epsilon = atof(argv[5]);
  double sigma = atof(argv[6]);
  double start_s = atof(argv[7]);
  double step_s = atof(argv[8]);
  int steps = atoi(argv[9]);
  int meas_per_step = atoi(argv[10]);
  int samples_per_meas = atoi(argv[11]);

  assert(steps >=0);
  assert(meas_per_step >= 0);
  assert(samples_per_meas >=0);

  int edge_size = 10; // default value
  if (type == "EUCL_EUCL" || type == "EUCL_EUCL_PERIODIC")
    edge_size = atoi(argv[12]);
  int ring_count = 5;
  if (type == "DISK_DISK" || type == "DISK_EUCL")
    ring_count = atoi(argv[12]);

  string name = string(argv[1])+ "_" + string(argv[2])+ "_"
    + string(argv[3])+ "_"
    + string(argv[12]) +"_" 
    +string(argv[4])+ "_"
    + string(argv[5])+ "_"+string(argv[6])+ "_"
    + string(argv[7])+ "_"+string(argv[8])+ "_"
    + string(argv[9])+ "_"+string(argv[10])+ "_"
    + string(argv[11]);
  
  cout << name << endl;
  string id = name;

  time_t rawtime;
  time ( &rawtime );
  cout << "-------------- Started at " << ctime(&rawtime) <<"-------------------"  << endl;
  
  function<shared_ptr<Distribution<Coordinates> >(double)>create_eucl_sq_Distribution(&create_Eucl_SQ_Distribution);
  function<shared_ptr<Distribution<Coordinates> >(double)>create_eucl_hex_Distribution(&create_Eucl_HEX_Distribution); 
  function<shared_ptr<Distribution<Coordinates> >(double)>create_eucl_tri_Distribution(bind(&create_Eucl_TRI_Distribution,_1,edge_size));
  function<shared_ptr<Distribution<Coordinates> >(double)>create_hyp_disk_eucl_Distribution(bind(&create_Hyp_Disk_Eucl_Distribution,_1,schlaefli_p, schlaefli_q, ring_count));
  function<shared_ptr<Distribution<Coordinates> >(double)>create_hyp_disk_Distribution(bind(&create_Hyp_Disk_Distribution,_1,schlaefli_p, schlaefli_q, ring_count));

  // produce reference som_state
  vector<double> adapt_params;
  //double epsilon = 0.05;
  //double sigma =0.1; // NN= 0.1;
  adapt_params.push_back(epsilon);
  adapt_params.push_back(sigma);
  
  ofstream result;
  
  system("mkdir data");
  
  name = "data/"+name;

  string command = "mkdir "+name;
  if (system(command.c_str()))
    {
      exit(1);
      cout << "could not create folder! exiting..." << endl;
    }

  bool periodic = ( type == "EUCL_EUCL_PERIODIC");

  
  if (type == "EUCL_EUCL_PERIODIC" ||type == "EUCL_EUCL")
    { 
      Analyzable_SOM<Coordinates,Coordinates>* som;
      function<shared_ptr<Distribution<Coordinates> >(double)>* distribution_f;

      if (schlaefli_p == 4 && schlaefli_q == 4)
	{
	  if (neighbor_f == "GAUSS")
	    {
	      cout << "creating square SOM with Gaussian neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_sq_gauss_som(edge_size,periodic,periodic);  
	    }
	  else if (neighbor_f == "NN")
	    {
	      cout << "creating squar SOM with NN neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_sq_NN_som(edge_size,periodic,periodic);
	    }
	  else if (neighbor_f == "VQ")
	    {
	  cout << "creating square SOM with VQ neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_sq_VQ_som(edge_size,periodic,periodic);
	    }
	  else
	    { 
	      cout << "invalid neighborhood function. Exiting ..." << endl;
	      exit(1);
	    }
	  distribution_f = &create_eucl_sq_Distribution;
	}
      else if (schlaefli_p == 3 && schlaefli_q == 6)
	{
	  if (neighbor_f == "GAUSS")
	    {
	      cout << "creating hexagonal SOM with Gaussian neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_hex_gauss_som(edge_size,periodic,periodic);  
	    }
	  else if (neighbor_f == "NN")
	    {
	      cout << "creating hexagonal SOM with NN neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_hex_NN_som(edge_size,periodic,periodic);
	    }
	  else if (neighbor_f == "VQ")
	    {
	      cout << "creating hexagonal SOM with VQ neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_hex_VQ_som(edge_size,periodic,periodic);
	    }
	   else
	    { 
	      cout << "invalid neighborhood function. Exiting ..." << endl;
	      exit(1);
	    }

	  distribution_f = &create_eucl_hex_Distribution;
	}
      else if (schlaefli_p == 6 && schlaefli_q == 3)
	{
	  if (neighbor_f == "GAUSS")
	    {
	      cout << "creating trigonal SOM with Gaussian neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_tri_gauss_som(edge_size,periodic,periodic);  
	    }
	  else if (neighbor_f == "NN")
	    {
	      cout << "creating trigonal SOM with NN neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_tri_NN_som(edge_size,periodic,periodic);
	    }
	  else if (neighbor_f == "VQ")
	    {
	      cout << "creating trigonal SOM with VQ neigborhood function... ";
	      som = SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
		::create_tri_VQ_som(edge_size,periodic,periodic);
	    }
	   else
	     { 
	       cout << "invalid neighborhood function. Exiting ..." << endl;
	       exit(1);
	     }
	  
	  distribution_f = &create_eucl_tri_Distribution;
	} 
      else
	{
	  cout << "invalid tesselation!" << endl;
	  exit(1);
	}
      cout << "done"<< endl;

      cout << "computing reference... ";
      Test<Coordinates,Coordinates>::simulate(*som, adapt_params, *(*distribution_f)(0), meas_per_step/3.*samples_per_meas);
      uint bla = meas_per_step/3.*samples_per_meas;
      cout << "using " << bla << "steps ";
      cout << "done" << endl;
      
      cout << "creating error analyzers... ";
      Mean_Extra_Dim_Error_Analyzer<Coordinates> my_tester(som->get_state(),2);
      Mean_Rep_Error_Analyzer<Coordinates,Coordinates> my_rep_tester;
      vector<pair<Error_Analyzer<Coordinates,Coordinates>*,uint> > testers;
      testers.push_back(pair<Error_Analyzer<Coordinates,Coordinates>*,uint>(&my_tester,samples_per_meas));
      testers.push_back(pair<Error_Analyzer<Coordinates,Coordinates>*,uint>(&my_rep_tester, uint(max(samples_per_meas/10,1))));
      cout << "done" << endl;

      cout << "initalizing test_suite... ";
      Stability_Test<Coordinates, Coordinates> my_test(*som,
						       adapt_params,
						       *distribution_f, 
						       testers
						       );
      cout << "done" << endl;

      cout << "starting Test! ..." << endl; 
      my_test.run_sweep(start_s, step_s,steps, 
			 meas_per_step, //samples_per_meas,
			name
			);
      
    }
  else if (type == "DISK_EUCL")
    {
       Analyzable_SOM<Complex,Coordinates>* som;
      function<shared_ptr<Distribution<Coordinates> >(double)>* distribution_f = &create_hyp_disk_eucl_Distribution;

      if (neighbor_f == "GAUSS")
	{
	  cout << "creating Hyperbolic (" << schlaefli_p<<","<<schlaefli_q<<")-SOM with Gaussian neigborhood function and "<< ring_count << " layers... ";
	  som = SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >
	    ::create_gauss_som(schlaefli_p, schlaefli_q, ring_count);
	}
      else if (neighbor_f == "NN")
	{
	  cout << "creating Hyperbolic (" << schlaefli_p<<","<<schlaefli_q<<")-SOM with NN neigborhood function and "<< ring_count << " layers ... ";
	  som = SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >
	    ::create_NN_som(schlaefli_p, schlaefli_q, ring_count);
	}
      else if (neighbor_f == "VQ")
	{
	  cout << "creating Hyperbolic (" << schlaefli_p<<","<<schlaefli_q<<")-SOM with VQ neigborhood function and "<< ring_count << " layers... ";
	  som = SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >
	    ::create_VQ_som(schlaefli_p, schlaefli_q, ring_count);
	}
      else
	{ 
	  cout << "invalid neighborhood function. Exiting ..." << endl;
	  exit(1);
	}
      cout << "done" << endl;

      cout << "computing reference... ";
      uint bla = meas_per_step/3.*samples_per_meas;
      cout << "using " << bla << "steps ";
      Test<Complex,Coordinates>::simulate(*som, adapt_params, *(*distribution_f)(0), meas_per_step/3.*samples_per_meas);
      cout << "done" << endl;
      
      cout << "creating error analyzers... ";
      Mean_Extra_Dim_Error_Analyzer<Complex> my_tester(som->get_state(),2);
      Mean_Rep_Error_Analyzer<Complex,Coordinates> my_rep_tester;
      vector<pair<Error_Analyzer<Complex,Coordinates>*,uint> > testers;
      testers.push_back(pair<Error_Analyzer<Complex,Coordinates>*,uint>(&my_tester,samples_per_meas));
      testers.push_back(pair<Error_Analyzer<Complex,Coordinates>*,uint>(&my_rep_tester, uint(max(samples_per_meas/10,1))));
      cout << "done" << endl;
      
      cout << "initalizing test_suite... ";
      Stability_Test<Complex, Coordinates> my_test(*som,
						   adapt_params,
						   *distribution_f, 
						   testers
						   );
      cout << "done" << endl;
      my_test.run_sweep(start_s, step_s,steps, 
			 meas_per_step, // samples_per_meas,
			 name
			 );
    }
  else if (type == "DISK_DISK")
    {
      Analyzable_SOM<Complex,Coordinates>* som;
      function<shared_ptr<Distribution<Coordinates> >(double)>* distribution_f = &create_hyp_disk_Distribution;

      if (neighbor_f == "GAUSS")
	{
	  cout << "creating Hyperbolic (" << schlaefli_p<<","<<schlaefli_q<<")-SOM with Gaussian neigborhood function and "<< ring_count << " layers... ";
	  som = SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >
	    ::create_gauss_som(schlaefli_p, schlaefli_q, ring_count);
	}
      else if (neighbor_f == "NN")
	{
	  cout << "creating Hyperbolic (" << schlaefli_p<<","<<schlaefli_q<<")-SOM with NN neigborhood function and "<< ring_count << " layers ... ";
	  som = SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >
	    ::create_NN_som(schlaefli_p, schlaefli_q, ring_count);
	}
      else if (neighbor_f == "VQ")
	{
	  cout << "creating Hyperbolic (" << schlaefli_p<<","<<schlaefli_q<<")-SOM with VQ neigborhood function and "<< ring_count << " layers... ";
	  som = SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >
	    ::create_VQ_som(schlaefli_p, schlaefli_q, ring_count);
	}
      else
	{ 
	  cout << "invalid neighborhood function. Exiting ..." << endl;
	  exit(1);
	}
      cout << "done" << endl;

      cout << "computing reference... ";
      uint bla = meas_per_step/3.*samples_per_meas;
      cout << "using " << bla << "steps ";
      Test<Complex,Coordinates>::simulate(*som, adapt_params, *(*distribution_f)(0), meas_per_step/3.*samples_per_meas);
      cout << "done" << endl;
      
      cout << "creating error analyzer... ";
      Mean_Extra_Dim_Error_Analyzer<Complex> my_tester(som->get_state(),2);
      Mean_Rep_Error_Analyzer<Complex,Coordinates> my_rep_tester;
      vector<pair<Error_Analyzer<Complex,Coordinates>*,uint> > testers;
      testers.push_back(pair<Error_Analyzer<Complex,Coordinates>*,uint>(&my_tester,samples_per_meas));
      testers.push_back(pair<Error_Analyzer<Complex,Coordinates>*,uint>(&my_rep_tester, uint(max(samples_per_meas/10,1))));
      cout << "done" << endl;
       
      cout << "initalizing test_suite... ";
      Stability_Test<Complex, Coordinates> my_test(*som,
						   adapt_params,
						   *distribution_f, 
						   testers
						   );
      cout << "done" << endl;
      my_test.run_sweep(start_s, step_s,steps, 
			 meas_per_step, //samples_per_meas,
			 name
			 );
    }
  else
    {
      cout << "invalid SOM type! Exiting..." << endl;
      exit(1);
    }

  time_t rawtime2;
  time ( &rawtime2 );
  cout << "FINISHED !!!!!!!!!!! at " << ctime(&rawtime2) <<" (started at: "<<  ctime(&rawtime) << ")" << endl;
  cout << "ID: " << id << endl;
}




==> simulations/prec_algebra.h <==
#ifndef SOM_PREC_ALGEBRA
#define SOM_PREC_ALGEBRA

#include <iostream>
using std::ostream;

// subclass of Coordinates with some operators defined

template<class FloatType>
class P_Coordinates {
 public:
  P_Coordinates();
  P_Coordinates(const P_Coordinates&);
  P_Coordinates(const uint& dim, const double* coeff);
  ~P_Coordinates();

  FloatType operator[](const uint& i) const;
  FloatType get(const uint& i) const;
  void set(const uint&, const FloatType& value);

  P_Coordinates<FloatType> operator+(const P_Coordinates<FloatType>&) const;
  P_Coordinates<FloatType> operator-(const P_Coordinates<FloatType>&) const;
  FloatType operator*(const P_Coordinates<FloatType>&) const;
  P_Coordinates<FloatType> operator*(const FloatType&) const;
  
  bool operator==(const P_Coordinates<FloatType>&) const;
  void operator=(const P_Coordinates<FloatType>&);

  const uint& get_dim() const;

 private:
  uint dim; // dim of largest non-zero coefficient
  FloatType* values;

};

template<class FloatType>
ostream& operator<<(ostream& stream, const P_Coordinates<FloatType>& c);

// class for square matrices

template<class FloatType>
class P_Matrix {

 public:
  
  P_Matrix();
  P_Matrix(const P_Matrix<FloatType>&);
  P_Matrix(const uint& dim, const double** coeff);
  ~P_Matrix();

  // P_Coordinates<FloatType> operator[](const uint& i) const;
  FloatType get(const uint&, const uint&) const;
  void set(const uint&, const uint&, const FloatType& value);

  P_Matrix<FloatType> operator+(const P_Matrix<FloatType>&) const;
  P_Coordinates<FloatType> operator*(const P_Coordinates<FloatType>&) const;
  P_Matrix<FloatType> operator*(const P_Matrix<FloatType>&) const;
 
  bool operator==(const P_Matrix<FloatType>&) const;
  void operator=(const P_Matrix<FloatType>&);

  const uint& get_dim() const;

 private:

  uint dim; // dim of largest non-zero coefficient
  FloatType** values;
};

template<class FloatType>
ostream& operator<<(ostream& stream, const P_Matrix<FloatType>& c);

#ifndef USE_EXPORT_KEYWORD
#include "prec_algebra_template.cpp"
#endif // impl file

#endif


==> simulations/prec_algebra_template.cpp <==
#include <math.h>
using std::max;
#include <algorithm>

#include <iostream>
using std::cout;
using std::endl;
using std::fixed;

#include "prec_algebra.h"

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

#define tab ' '
// ----------------------------------------------- P_COORDINATES ------------------------------------------

export template<class FloatType>
P_Coordinates<FloatType>::P_Coordinates()
  : dim(0)
{
  values = 0;
}

export template<class FloatType>
P_Coordinates<FloatType>::P_Coordinates(const P_Coordinates& c)
  : dim(c.get_dim())
{
  if (c.get_dim())
    {
      values = new FloatType[c.get_dim()];
      std::copy(c.values, c.values+c.get_dim(), values);
    }
  else values =0;
}

export template<class FloatType>
P_Coordinates<FloatType>::~P_Coordinates()
{
  delete[] values;
}

export template<class FloatType>
P_Coordinates<FloatType>::P_Coordinates(const uint& dim, const double* coeff)
  : dim(dim)
{
  if(dim) {
    values = new FloatType[dim];
    std::copy(coeff,coeff+dim, values);
  }
  else values =0;
}

export template<class FloatType>
FloatType P_Coordinates<FloatType>::operator[](const uint& i) const
{
  return this->get(i);
}

export template<class FloatType>
FloatType P_Coordinates<FloatType>::get(const uint& i) const
{
  return (i<dim) ? values[i] : FloatType();
}
 
export template<class FloatType>
void P_Coordinates<FloatType>::set(const uint& index, const FloatType& new_value)
{
  if (index >= dim)
    {
      FloatType* new_values = new FloatType[index+1];
      std::copy(values, values+dim, new_values);
      for (uint i=dim; i<index+1; i++) new_values[i]=FloatType();
      if (dim) delete[] values;
      values = new_values;
      dim = index+1;
    }
  values[index] = new_value;
}

export template<class FloatType>
P_Coordinates<FloatType> P_Coordinates<FloatType>::operator+(const P_Coordinates<FloatType>& c) const
{
  P_Coordinates<FloatType> result;
  result.set(max(dim,c.get_dim())-1,FloatType()); // to avoid unnecessary redims
  for (uint i=0; i<max(dim,c.get_dim()); i++)
    result.set(i,(*this)[i]+c[i]);

  return result;
}

export template<class FloatType>
P_Coordinates<FloatType> P_Coordinates<FloatType>::operator-(const P_Coordinates<FloatType>& c) const
{
  P_Coordinates<FloatType> result;
  result.set(max(dim,c.get_dim())-1,FloatType()); // to avoid unnecessary redims
  for (uint i=0; i<max(dim,c.get_dim()); i++)
    result.set(i,(*this)[i]-c[i]);

  return result;
}

export template<class FloatType>
FloatType P_Coordinates<FloatType>::operator*(const P_Coordinates<FloatType>& c) const
{
  FloatType result;
  for (uint i=0; i<max(dim,c.get_dim()); i++)
    result = result + (*this)[i]*c[i];

  return result;
}

export template<class FloatType>
P_Coordinates<FloatType> P_Coordinates<FloatType>::operator*(const FloatType& c) const
{
  P_Coordinates<FloatType> result(*this);
  for (uint i=0; i<dim; i++)
    result.set(i,(*this)[i]*c);

  return result;
}

export template<class FloatType>
bool P_Coordinates<FloatType>::operator==(const P_Coordinates<FloatType>& c) const
{
  bool result = true;
  for (uint i=0; i<max(dim,c.get_dim()) && result; i++)
    result = result && ((*this)[i] == c[i]);

  return result;
}

export template<class FloatType>
void P_Coordinates<FloatType>::operator=(const P_Coordinates<FloatType>& c)
{
  if (dim) delete[] values;
  dim = c.get_dim();
  values = new FloatType[dim];
  std::copy(c.values, c.values+dim, values);
}

export template<class FloatType>
const uint& P_Coordinates<FloatType>::get_dim() const
{
  return dim;
}

export template<class FloatType>
ostream& operator<<(ostream& stream, const P_Coordinates<FloatType>& c)
{
  stream <<"P_Coordinates" << tab;
  stream << c.get_dim() << tab << "|" << tab;
  stream.precision(10);
  for (uint i=0; i<c.get_dim(); i++)
    {
      stream << fixed << c[i] << tab;
    }
  // stream << endl;
  
  return stream;
}


// ------------------------------------------- MATRIX --------------------------------------------

export template<class FloatType>
P_Matrix<FloatType>::P_Matrix()
  : dim(0)
{
  values = 0;
}

export template<class FloatType>
P_Matrix<FloatType>::P_Matrix(const P_Matrix<FloatType>& c)
  : dim(c.get_dim())
{
  if(c.get_dim())
    {
      values = new FloatType*[c.get_dim()];
      for (uint i=0;i<c.get_dim();i++)
	{
	  values[i] = new FloatType[c.get_dim()];
	  std::copy(c.values[i], c.values[i]+c.get_dim(), values[i]);
	}
    }
  else values = 0;
}

export template<class FloatType>
P_Matrix<FloatType>::P_Matrix(const uint& dim, const double** coeff)
  : dim(dim)
{
  if(dim)
    {
      values = new FloatType*[dim];
      for (uint i=0;i<dim;i++)
	{
	  values[i] = new FloatType[dim];
	  std::copy(coeff[i],coeff[i]+dim, values[i]);
	}
    }
  else values=0;
}

export template<class FloatType>
P_Matrix<FloatType>::~P_Matrix()
{
  for (uint k=0;k<dim;k++)
    delete[] values[k];
  if (dim) delete[] values;
}

export template<class FloatType>
FloatType P_Matrix<FloatType>::get(const uint& i, const uint& j) const
{
  if (i<dim && j<dim) return (values[i][j]);
  return (i==j)? FloatType(1) : FloatType(0);
}
 
export template<class FloatType>
void P_Matrix<FloatType>::set(const uint& i, const uint& j, const FloatType& new_value)
{
  uint index = max(i,j);
  if (index >= dim)
    {
      FloatType** new_values = new FloatType*[index+1];
      for (uint k=0;k<index+1;k++)
	{
	  new_values[k] = new FloatType[index+1];
	  if (k<dim) std::copy(values[k], values[k]+dim, new_values[k]);
	}
      for (uint k=0; k<dim; k++) 
	for (uint l=dim; l<index+1; l++) 
	  new_values[k][l] = FloatType(0);
      for (uint k=dim; k<index+1; k++) 
	for (uint l=0; l<index+1; l++) 
	  new_values[k][l] =  (k==l)? FloatType(1) : FloatType(0);

      for (uint k=0;k<dim;k++)
	delete[] values[k];
      if (dim) delete[] values;
      values = new_values;
      dim = index+1;
    }
 values[i][j] = new_value;
}

export template<class FloatType>
P_Matrix<FloatType> P_Matrix<FloatType>::operator+(const P_Matrix<FloatType>& c) const
{
  P_Matrix<FloatType> result;
  result.set(max(dim,c.dim),max(dim,c.dim),FloatType()); // to avoid unnecessary redims
  for (uint i=0; i<max(dim,c.dim); i++)
    for (uint j=0; j<max(dim,c.dim); j++)
      result.set(i,j,(*this)[i][j]+c[i][j]);

  return result;
}

export template<class FloatType>
P_Matrix<FloatType> P_Matrix<FloatType>::operator*(const P_Matrix<FloatType>& c) const
{
  //cout << "Matrix mult" << endl;
  //cout << *this << endl;
  //cout << c << endl;

  P_Matrix<FloatType> result;
  uint max_dim = max(dim,c.dim);
  uint min_dim = min(dim,c.dim);
  result.set(max_dim-1,max_dim-1,FloatType()); // to avoid unnecessary redims
  FloatType buffer;

  if (dim==min_dim) // left factor has smaller (or equal) dim i.e. dim <= c.dim
    {
      //cout << "case 1" << endl;
      for (uint i=0; i<dim; i++)
	for (uint j=0; j<c.dim ; j++)
	  {
	    buffer = FloatType(0);
	    for (uint k=0; k<max_dim; k++)
	      buffer = buffer + (this->get(i,k)*c.get(k,j));
	    result.set(i,j,buffer);
	  }
      
      for (uint i=dim; i<c.dim; i++)
	for (uint j=0; j<c.dim; j++)
	  result.set(i,j,c.get(i,j));
      
 
    } else { // dim > c.dim
    //cout << "case 2" << endl;
     for (uint i=0; i<dim; i++)
       for (uint j=0; j<c.dim ; j++) 
	  {
	    buffer = FloatType(0);
	    for (uint k=0; k<max_dim; k++)
	      buffer = buffer + (this->get(i,k)*c.get(k,j));
	    result.set(i,j,buffer);
	  }
      
      for (uint i=0; i<dim; i++)
	for (uint j=c.dim; j<dim; j++)
	  result.set(i,j,this->get(i,j));
     
  }
  //cout << "result:" << result << endl;
  return result;
}

export template<class FloatType>
P_Coordinates<FloatType> P_Matrix<FloatType>::operator*(const P_Coordinates<FloatType>& c) const
{

  //cout << "Matrix mult with Coord" << endl;
  //cout << *this << endl;
  //cout << c << endl;

  P_Coordinates<FloatType> result;
  uint max_dim = max(dim,c.get_dim());
  result.set(max_dim-1, FloatType());   // to avoid unnecessary redims

  FloatType buffer;
  for (uint i=0; i<max_dim; i++)
    {
      buffer = FloatType(0);
      for (uint k=0; k<c.get_dim(); k++)
	buffer = buffer + (this->get(i,k)*c.get(k));
      
      result.set(i,buffer);
    }

  //cout << "result:" << result << endl;
  return result;
}

export template<class FloatType>
bool P_Matrix<FloatType>::operator==(const P_Matrix<FloatType>& c) const
{
  bool result = true;
  for (uint i=0; i<max(dim,c.get_dim()) && result; i++)
     for (uint j=0; j<max(dim,c.get_dim()) && result; j++)
       result = result && (this->get(i,j) == c.get(i,j) );

  return result;
}

export template<class FloatType>
void P_Matrix<FloatType>::operator=(const P_Matrix<FloatType>& c)
{
  
  for (uint k=0;k<dim;k++)
    delete[] values[k];
  if (dim) delete[] values;

  dim = c.get_dim();

  values = new FloatType*[dim];
  for (uint k=0;k<dim;k++)
    values[k] = new FloatType[dim];

  for (uint i=0;i<dim;i++)
    std::copy(c.values[i], c.values[i]+dim, values[i]);
}

export template<class FloatType>
const uint& P_Matrix<FloatType>::get_dim() const
{
  return dim;
}

export template<class FloatType>
ostream& operator<<(ostream& stream, const P_Matrix<FloatType>& c)
{
  stream <<"P_Matrix" << tab;
  stream << c.get_dim() << tab << "|" << tab;
  stream.precision(10);
  for (uint i=0; i<c.get_dim(); i++)
    {
      stream << "[";
      for (uint j=0; j<c.get_dim(); j++)
	{
	  stream << fixed << c.get(i,j) << tab;
	}
      stream << "]";
    }
  // stream << endl;
  
  return stream;
}


==> simulations/prec_complex.cpp <==
#include <iostream>
using std::cout;
using std::endl;
using std::ostream;

#include <sstream>
using std::ostringstream;
#include <stdio.h>
using std::sprintf;
#include <assert.h>
#include <float.h>

#include <string>
using std::string;

#include <complex>

#include "prec_complex.h"

#define SCALE 100

char* str_copy (const char* s)
{
  char* result;

  if (!s) return NULL;

  result = new char[strlen(s) + 1];
  strcpy (result, s);
  return result;
}

Prec_Complex::Prec_Complex(double re, double im)
{
  assert(instance_counter>=0); // else overflow happened !!
  
  ostringstream s;
  s.precision(DBL_DIG);
  s << re;
  char* str_re = str_copy(s.str().c_str());
  s.str("");
  s << im;
  char* str_im = str_copy(s.str().c_str());
  value = XCreset(NULL, str_re, str_im);
  delete[] str_re;
  delete[] str_im;
  
  instance_counter++;
  //cout << "new prec_complex, no."<<instance_counter << endl;

  if(!(instance_counter-1))
    {
      cout << "starting mpa lib..." << endl;
      mpa_start();
      cout << "scale:" << getscale() << endl;
      setscale(SCALE);
      cout << "new scale:" << getscale() << endl;
    }
} 

Prec_Complex::Prec_Complex(complex<double> z) 
{
  assert(instance_counter>=0); // else overflow happened !!

  ostringstream s;
  s.precision(DBL_DIG);
  s << std::real(z);
  char* str_re = str_copy(s.str().c_str());
  s.str("");
  s << std::imag(z);
  char* str_im = str_copy(s.str().c_str());
  value = XCreset(NULL, str_re, str_im);
  delete[] str_re;
  delete[] str_im;

  instance_counter++;
  // cout << "new prec_complex, no."<<instance_counter << endl;

  if(!(instance_counter-1))
    {
      cout << "starting mpa lib..." << endl;
      mpa_start();
      cout << "scale:" << getscale() << endl;
      setscale(SCALE);
      cout << "new scale:" << getscale() << endl;
    }
}

Prec_Complex::Prec_Complex(const Prec_Complex& p)
{
  value = XCdup(p.value);
  instance_counter++;
}

Prec_Complex::Prec_Complex(const xcompl& z)
{
  assert(instance_counter>=0); // else overflow happened !!
 
  value = XCdup(z);
  instance_counter++;
  //cout << "new prec_complex, no."<<instance_counter << endl;

  if(!(instance_counter-1))
    {
      cout << "starting mpa lib..." << endl;
      mpa_start();
      cout << "scale:" << getscale() << endl;
      setscale(SCALE);
      cout << "new scale:" << getscale() << endl;
    }
}

Prec_Complex::~Prec_Complex()
{
  XCfree(&value);
  //cout << "killing instance. left:" << instance_counter-1 << endl;
  if (!(--instance_counter)) {
    mpa_end(); // if no prec_complex end mpamx lib
    cout << "ending mpa lib..." << endl;
  }
}

void Prec_Complex::operator=(const Prec_Complex& p)
{
  XCfree(&value);
  value = XCdup(p.value);
}

bool Prec_Complex::operator==(const Prec_Complex& p) const
{
  return XCeq(this->value,p.value)? true : false;
}

Prec_Complex Prec_Complex::operator+(const Prec_Complex& p) const
{
  xcompl c = XCsum(this->value,p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

  Prec_Complex Prec_Complex::operator-(const Prec_Complex& p) const
{
  xcompl c = XCdiff(this->value,p.value);
  Prec_Complex result(c);
  XCfree(&c);
    return result;
}

Prec_Complex Prec_Complex::operator*(const Prec_Complex& p) const
{
  xcompl c = XCprod(this->value,p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

Prec_Complex Prec_Complex::operator/(const Prec_Complex& p) const throw (exception)
{
  xcompl c = XCdiv(this->value,p.value);
  if (XCnull(c)) throw exception();
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

long int Prec_Complex::instance_counter = 0;
Prec_Complex dummy = Prec_Complex();
  
Prec_Complex exp(const Prec_Complex& p)
{
  xcompl c = XCexp(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

double real(const Prec_Complex& p)
{
  char* str = XCre(p.value);
  double result  = atof(str);
  free(str);
  return result;
}

double imag(const Prec_Complex& p)
{
 char* str = XCim(p.value);
 double result  = atof(str);
 free(str);
 return result;
}

double abs(const Prec_Complex& p)
{
 xreal str = XCabs(p.value);
 double result  = atof(str);
 free(str);
 return result;
}

double norm(const Prec_Complex& p)
{
 return pow(abs(p),2);
}

Prec_Complex conj(const Prec_Complex& p)
{
  xcompl c = XCconj(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

Prec_Complex normalize(const Prec_Complex& p) // TODO <optional> remove coz exists no aequvalent function in complex<double>
{
  xreal str = XCabs(p.value);
  xcompl c_str = XCconvert(NULL,str);
  xcompl c = XCdiv(p.value, c_str);
  Prec_Complex result(c);
  free(str);
  XCfree(&c);
  XCfree(&c_str);
  return result;
}

Prec_Complex sin(const Prec_Complex& p)
{
  xcompl c = XCsin(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  //  cout << "SINUS!!" << endl;
  return result;
}

Prec_Complex asin(const Prec_Complex& p)
{
  xcompl c = XCasin(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

Prec_Complex cos(const Prec_Complex& p)
{
  xcompl c = XCcos(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

Prec_Complex acosh(const Prec_Complex& p)
{
  xcompl c = XCacosh(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  return result;
}

Prec_Complex tanh(const Prec_Complex& p)
{
  xcompl c = XCtanh(p.value);
  Prec_Complex result(c);
  XCfree(&c);
  //cout << "TANH!!" << endl;
  return result;
}

ostream& operator<<(ostream& stream, const Prec_Complex& p)
{
  stream << "Prec_Complex ( " << p.value.re << " " << p.value.im << " )" << endl;
}


==> simulations/prec_complex.h <==
// Wrapper class using MAPMX lib

#ifndef PREC_COMPLEX
#define PREC_COMPLEX

using std::complex;

#include<complex>
#include<exception>
using std::exception;

#include <iostream>
using std::ostream;

// the following is neccessary coz all these functions belong to a C library
extern "C" {
  typedef char* xreal;

  typedef struct {
  xreal re, im;
  } xcompl;

  int XCisvalid (const xcompl z);
  xcompl XCreset (xcompl* z, const xreal re, const xreal im);
  xcompl XCconvert (xcompl* z, const xreal x);
  xcompl XCinit (void);   
  xcompl XCdup (const xcompl z);
  void XCfree (xcompl* z);
  int  XCnull (const xcompl z);
  xreal XCre (const xcompl z);
  xreal XCim (const xcompl z);
  xreal XCabs (const xcompl z);

  xcompl XCsum  (const xcompl z1, const xcompl z2);
  xcompl XCdiff (const xcompl z1, const xcompl z2);
  xcompl XCprod (const xcompl z1, const xcompl z2);
  xcompl XCdiv  (const xcompl z1, const xcompl z2);
  int XCeq   (const xcompl z1, const xcompl z2);
  xcompl XCconj (const xcompl z);        
  xcompl XCexp (const xcompl z);		

  xcompl XCsin  (const xcompl z);
  xcompl XCcos  (const xcompl z);
  xcompl XCasin  (const xcompl z);
  xcompl XCacosh  (const xcompl z);
  xcompl XCtanh  (const xcompl z);

  void setscale(int scale);
  int  getscale();
  void mpa_start();
  void mpa_end();
}

/*! \brief wrapper class for extern high precision library mapmx
 * This class wraps the structure of the C-library mapmx to get a class for
 * high precision complex numbers. The consistency of the memory has thereby been ensured
 * as well as the loading of mapmx at the point of the first instantiation.
 */
class Prec_Complex 
{
 public:
  /*! \brief (default) Constructor
   * \param[in] re real part of complex number (default=0)
   * \param[in] im imaginary part of  complex number (default=0)
   */
  Prec_Complex(double re=0, double im=0);
   /*! \brief Constructor
   * \param[in] z complex number of standard complex library
   */
  Prec_Complex(complex<double> z);
  /*! \brief Copy Constructor
   * \param[in] z complex to be copied
   */
  Prec_Complex(const Prec_Complex& p);
  /*! destructor */
  ~Prec_Complex();

  /*! \brief set operator
   * \param[in] p the complex to which this instance shall be make equal
   */
  void operator=(const Prec_Complex& p);
  /*! \brief operator to compare instance with another one
   * \param[in] p complex this instance shall be compared with
   * \return true if both are equal, false otherwise
   */
  bool operator==(const Prec_Complex& p) const;
  
  /*! \brief operator to add two instances
   * \param[in] p second summand
   * \return sum
   */
  Prec_Complex operator+(const Prec_Complex& p) const;
   /*! \brief operator to substract an instances from another
   * \param[in] p complex to be substracted
   * \return difference
   */
  Prec_Complex operator-(const Prec_Complex& p) const;
   /*! \brief operator to add two instances
   * \param[in] p second factor
   * \return product
   */
  Prec_Complex operator*(const Prec_Complex& p) const;
  /*! \brief operator to substract an instances from another
   * \param[in] p complex to be substracted
   * \return difference
   */
  Prec_Complex operator/(const Prec_Complex& p) const throw (exception);

 private:  
  Prec_Complex(const xcompl& z);
  xcompl value;

  //  necessary to determine when/if mpa_start / mpa_end has to be called
  static long int instance_counter;
  static Prec_Complex dummy;

  friend Prec_Complex exp(const Prec_Complex& p);
  friend double real(const Prec_Complex& p);
  friend double imag(const Prec_Complex& p);
  friend double norm(const Prec_Complex& p);
  friend double abs(const Prec_Complex& p);
  friend Prec_Complex conj(const Prec_Complex& p);
  
  friend Prec_Complex normalize(const Prec_Complex& p);

  friend Prec_Complex sin(const Prec_Complex& p);
  friend Prec_Complex asin(const Prec_Complex& p);
  friend Prec_Complex cos(const Prec_Complex& p);
  friend Prec_Complex acosh(const Prec_Complex& p);
  friend Prec_Complex tanh(const Prec_Complex& p);

  friend ostream& operator<<(ostream& stream, const Prec_Complex&);

};

Prec_Complex exp(const Prec_Complex& p);
double real(const Prec_Complex& p);
double imag(const Prec_Complex& p);
double norm(const Prec_Complex& p);
double abs(const Prec_Complex& p);
Prec_Complex conj(const Prec_Complex& p);

Prec_Complex normalize(const Prec_Complex& p);

Prec_Complex sin(const Prec_Complex& p);
Prec_Complex asin(const Prec_Complex& p);
Prec_Complex cos(const Prec_Complex& p);
Prec_Complex acosh(const Prec_Complex& p);
Prec_Complex tanh(const Prec_Complex& p);

ostream& operator<<(ostream& stream, const Prec_Complex&);


#endif


==> simulations/simple_test.cpp <==
#include <iostream>
#include <fstream>
#include <vector>

#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/bind.hpp>

#include "som_factory.h"
#include "space_factory.h"

#include "stochastic.h"
#include "evaluation.h"
#include "test_suite.h"

#include <string>

#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

/*
#include <ctime>
using std::time;
*/

#define _USE_MATH_DEFINES

#define FEAT_SPACE_SIZE 1.
#define SIZE_SAMPLE_SET 1000000

#define EDGE_SIZE 3

using namespace std;


shared_ptr<Distribution<Coordinates> > create_Eucl_SQ_Distribution(double s){
  double params[6] = {-0.5,0.5,-0.5,0.5,-s,s};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Eucl_HEX_Distribution(double s){
  double sqrtsqrt3 = pow(3, 0.25);
  double params[6] = { -1/sqrtsqrt3, 1/sqrtsqrt3, -sqrtsqrt3/2, sqrtsqrt3/2, -s,s};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Eucl_TRI_Distribution(double s){
  double sqrtsqrt3 = pow(3, 0.25);
  double sqrtsqrt27 = pow(27, 0.25);
  double NN_dist = 2/(EDGE_SIZE*sqrtsqrt27);
  double params[6] = {- NN_dist - sqrtsqrt3/2 ,- NN_dist + sqrtsqrt3/2 , - 1/(2*sqrtsqrt3),  1/(2*sqrtsqrt3), -s,s};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}

shared_ptr<Distribution<Coordinates> > create_Hyp_Disk_Distribution(double s,uint schlaefli_p, uint schlaefli_q,
																	uint layers)
{
	double NN_dist = 2*acosh(cos(M_PI/schlaefli_p)/sin(M_PI/schlaefli_q));
	cout << "NN_dist = " << NN_dist << endl;
	shared_ptr<Distribution<Coordinates> > result(new Uniform_Hyperbolic_Disk_Distribution(3, NN_dist*(layers+0.5), s)); // 100% exact if q even, else?
	return result;
}



int main(){

  /*
  Analyzable_SOM<Coordinates,Coordinates>& som = *SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
    ::create_sq_gauss_som(EDGE_SIZE, 				
			  true,true);  
  function<shared_ptr<Distribution<Coordinates> >(double)>create_Distribution(&create_Eucl_SQ_Distribution);
  */
  
  /*Analyzable_SOM<Coordinates,Coordinates>& som = *SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
    ::create_hex_gauss_som(EDGE_SIZE, 				
			  true,true);  
  function<shared_ptr<Distribution<Coordinates> >(double)>create_Distribution(&create_Eucl_HEX_Distribution);
  */

  /*
  Analyzable_SOM<Coordinates,Coordinates>& som = *SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
    ::create_tri_gauss_som(EDGE_SIZE, 				
			   false,false);  
  function<shared_ptr<Distribution<Coordinates> >(double)>create_Distribution(&create_Eucl_TRI_Distribution);
  */

  Analyzable_SOM<Complex,Coordinates>& som = *SOM_Factory<Hyperbolic_Disk_Space<Complex>,Hyperbolic_Disk_Space<Coordinates> >
    ::create_gauss_som(3,7,EDGE_SIZE);
  function<shared_ptr<Distribution<Coordinates> >(double)>create_Distribution(bind(&create_Hyp_Disk_Distribution,_1,3, 7, EDGE_SIZE));
	



  // produce reference som_state
  vector<double> adapt_params;
  double epsilon = 0.05;
  double sigma =0.1; // NN= 0.1;
  adapt_params.push_back(epsilon);
  adapt_params.push_back(sigma);

  ofstream result;

  result.open("init_test.dat");
  som.print_state(result);
  result.close();

  cout << "aklimatisieren" << endl;
 
  Test<Complex, Coordinates>::simulate(som, adapt_params, *create_Distribution(0.00), 10);

  //Mean_Analyzer<Coordinates,Coordinates> my_tester;
  //Mean_Extra_Dim_Error_Analyzer<Coordinates,Coordinates> my_tester(som.get_state());

  // Stability_Test<Coordinates,Coordinates> s_test(som, adapt_params, &create_Distribution, &my_tester);

  // s_test.run_test(0.00001, 0.001, 0.8, 0.1, 10, 10000, "tmp_dat/1st_test"); 

  //result.open("error_test.dat");

  //som.add_Analyzer(&my_tester,100);

  //  for (uint i=0; i<20; i++)
  // {
  //   Test<Coordinates,Coordinates>::simulate(som, adapt_params, *create_Distribution(0),10000);
  //    my_tester.reset();

  //Test<Coordinates,Coordinates>::simulate(som, adapt_params, *create_Distribution(0.001),SIZE_SAMPLE_SET);
  //cout << "s = "<< 0.04 << " -- Fehler: " << my_tester.get_error() << endl;
      //    result << i*0.1 << "\t" << my_tester.get_error() << endl;
      //  }

      //result.close();

  result.open("current_test.dat");
  //  result << som; //TODO debug
  som.print_state(result);
  result.close();
  
  //result.open("mean_test.dat");
  //  my_tester.print_mean_value(result);
  //result.close();
  
  result.open("show_test.gnuplot");
  //  result << "set title 'Representants of neurons in feature space'" << endl;
  result << "set xlabel 'x'" << endl;
  result << "set ylabel 'y'" << endl;
  result << "set multiplot" << endl; 
   // layout 2,1 title 'Representants of neurons in feature space' offset 0,0 " << endl;
  //result <<  "splot 'samples.dat' using 4:5:6 with points pointsize 0.3 pointtype 5 title 'samples'" << endl;
  result << "set view 0,0," << endl;
  result << "set origin -0.2,-0.1" << endl;
  result << "set size 1.2, 0.75" << endl;
  // result << "splot 'init_test.dat' using 11:12:(0) with linespoints pointsize 1 pointtype 3 title 'Init'" << endl;
  result << "splot 'current_test.dat' using 11:12:13 with points pointsize 1 pointtype 3 title 'Neurons'";
  result <<   ",'mean_test.dat' using 11:12:13 with points pointsize 1 pointtype 7 title 'Mean Neurons'" ;
  result <<   ",'init_test.dat' using 11:12:13 with points pointsize 1 pointtype 6 title 'init Neurons'" ;
  result << endl;
  result << "set view 90,0," << endl;
  result << "set origin -0.2, 0.3" << endl;
  result << "splot 'current_test.dat' using 11:12:13 with points pointsize 1 pointtype 3 title 'Neurons'";
  result <<   ",'mean_test.dat' using 11:12:13 with points pointsize 1 pointtype 7 title 'Mean Neurons'" ;
  result <<   ",'init_test.dat' using 11:12:(0) with points pointsize 1 pointtype 6 title 'init Neurons'";
  result << endl;
  result << "unset multiplot" << endl;
  result <<   "pause -1" << endl;
 
  /*
     result <<   "plot 'analytical_fourier.dat' using ($6/3.14159):12 title 'f1_analytical' with points" << endl;
     result <<   "replot 'fourier.dat' using ($6/3.14159):($12/48) title 'f1' with linespoints" << endl;
     result <<   "pause -1" << endl;
     result <<  "plot 'analytical_fourier.dat' using ($6/3.14159):13 title 'f2_analytical' with points" << endl;
     result <<  "replot 'fourier.dat' using ($6/3.14159):($13/128) title 'f2' with linespoints" << endl;
     result <<  "pause -1" << endl;
     result << "plot 'analytical_fourier.dat' using ($6/3.14159):14 title 'f3_analytical' with points" << endl;
     result <<  "replot 'fourier.dat' using ($6/3.14159):($14*100) title 'f3' with linespoints" << endl;
     result <<  "pause -1" << endl;                                                   
  */

  result.close();

  //  system("gnuplot show_test.gnuplot");

  
    
}




==> simulations/som.cc <==
#include <math.h>
#include <vector>
using std::vector;

#include <iostream>
using std::cout;
using std::endl;

#include "som.h"

#include "topology.h"

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

#define tab ' '

// ------------------------- NEURON --------------------------

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType, FeatPointType>::Neuron(const MapPointType& _map_point,
					    const FeatPointType& init_feat_point)
{
  map_point = dynamic_cast<MapPointType*>(_map_point.clone());
  feat_point = dynamic_cast<FeatPointType*>(init_feat_point.clone());
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType, FeatPointType>::Neuron(const Neuron<MapPointType,FeatPointType>& n) 
{
  map_point = dynamic_cast<MapPointType*>(n.map_point->clone());
  feat_point = dynamic_cast<FeatPointType*>(n.feat_point->clone());
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType, FeatPointType>::~Neuron()
{
	delete map_point;
	delete feat_point;
}

export template<class MapPointType, class FeatPointType>
void Neuron<MapPointType, FeatPointType>::operator=(const Neuron& n)
{
	delete map_point;
	delete feat_point;
	map_point = dynamic_cast<MapPointType*>(n.map_point->clone());
	feat_point = dynamic_cast<FeatPointType*>(n.feat_point->clone());
}

export template<class MapPointType, class FeatPointType>
void Neuron<MapPointType, FeatPointType>::set_feat_point(const FeatPointType& fp)
{
  delete feat_point;
  feat_point = (FeatPointType*)fp.clone();
}

export template<class MapPointType, class FeatPointType>
ostream& operator<<(ostream& stream, Neuron<MapPointType,FeatPointType>& n)
{
  // expecting that operator<< is defined for MapPointType/FeatPointType
  stream << "Neuron [" << tab;
  if (n.map_point) stream <<*(n.map_point); else stream <<"<null>"<< tab;
  if (n.feat_point) stream <<*(n.feat_point); else stream <<"<null>"<< tab;
  stream << "]" << endl;

  return stream;
}



// ----------------------------- SOM ---------------------------

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::SOM(som_net_type& neurons,
				      const map_space_type& map_space,
				      const feat_space_type& feat_space,
				      const neighborhood_function& h)
  : _neurons(neurons),_map_space(map_space), _feat_space(feat_space), _h(h)
{
}

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::SOM(som_net_type& neurons, 
				      const dist_map_type& dist_map, 
				      const dist_feat_type& dist_feat, 
				      const geodesic_feat_line_type& line_feat, 
				      const neighborhood_function& h)
  
  : _neurons(neurons),_map_space(map_space_type(dist_map)),
    _feat_space(feat_space_type(dist_feat, line_feat)), _h(h)
{
}

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::~SOM(){
}

export template<class MapPointType, class FeatPointType>
void SOM<MapPointType, FeatPointType>::adapt(const FeatPointType& input, const double& epsilon, const double& sigma)
{
  neuron_type* winner = determine_winner(input);
	
  for (typename som_net_type::iterator it = _neurons.begin(); it!= _neurons.end(); it++)
    {
      // move feat_point towards input
      double coeff = epsilon * _h(_map_space.distance((*it).map_point, (*winner).map_point,1.1),sigma);
      if (coeff) // only if sth is to do
	(*it).set_feat_point(*(_feat_space.line((*it).feat_point, &input,coeff)));
    }
}

export template<class MapPointType, class FeatPointType>
void SOM<MapPointType, FeatPointType>::print_state(ostream& stream) const 
{
	for (typename som_net_type::iterator it = _neurons.begin(); it!= _neurons.end(); it++)
	  stream << *it;
}

export template<class MapPointType, class FeatPointType>
const vector<Neuron<MapPointType,FeatPointType> >& SOM<MapPointType, FeatPointType>::get_state() const 
{
  return _neurons;
}

export template<class MapPointType, class FeatPointType>
ostream& operator<<(ostream& stream, SOM<MapPointType,FeatPointType>& som)
{
  som.print_state(stream);
  return stream;
}

export template<class MapPointType, class FeatPointType>
istream& operator>>(istream& stream, SOM<MapPointType,FeatPointType>& som)
{
	while(!stream.eof())
		{ 
		  // TODO !!
		  //_neurons.clear();
			//Neuron<MapPointType
		}
	return stream;
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType,FeatPointType>* SOM<MapPointType, FeatPointType>::determine_winner(const FeatPointType& input)
{
  neuron_type* winner = 0;
  double winning_dist = 0;
	
  for (typename som_net_type::iterator it = _neurons.begin(); it!= _neurons.end(); it++)
    {
      double actual_dist = _feat_space.distance((*it).feat_point, &input, winning_dist);
      if( !winner || actual_dist<winning_dist)
	{
	  winning_dist=actual_dist;
	  winner = &(*it);
	}	
    }
  
  // cout << "And the winner is ... <Tusch> ... Neuron "<< endl << *(winner) <<endl;
  return winner;
}


/* export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::geodesic_feat_line_type SOM<MapPointType, FeatPointType>::get_geodesic_line_function()
{
  return get_geodesic_point_at_geodesic_feat_line;
  }
*/


// nur ein Beispiel h

/*
export template<class MapPointType, class FeatPointType>
double SOM<MapPointType, FeatPointType>::h(const double& distance, const double& sigma)
{
  // if (distance <2) cout << distance << "|" << (distance<=1?1:0) << endl;
  return (distance<=1.01?1:0);
  //  return exp(-distance/(2*pow(sigma,2)));
}
*/

double h_NN(const double& distance, const double& sigma)
{
  return (distance<=1.01?1:0); // .01 needed cause of rounding errors
}

double h_Gauss(const double& distance, const double& sigma)
{
  return exp(-distance/(2*pow(sigma,2)));
}

double h_VQ(const double& distance, const double& sigma)
{
  return (!distance?1:0); // only if dist=0, u get 1 else 0 -> vector quantization
}



==> simulations/som.cpp <==
#include "som.h"

#define tab ' '






==> simulations/som.h <==
// TODO[optional]: sigma als Teil von Parameterliste fuer ein frei waehlbares h einbauen

#ifndef SOM_SOM
#define SOM_SOM

#include <vector>
using std::vector;

#include "topology.h"

/*! \brief This models a formal Neuron i.e. a Point in map space combined 
 *   with a representative in the feature space.
 *   \tparam MapPointType class of points in map space
 *   \tparam FeatPointType class of points in feat space 
 */
template<class MapPointType, class FeatPointType>
class Neuron
{
 public:
  /*! \brief Constructor
   *  \param[in] map_point point in map space
   *  \param[in] init_feat_point representative point in feat space
   */
  Neuron(const MapPointType& map_point,
	 const FeatPointType& init_feat_point);

  /*! \brief Copy Constructor - needed for a deep copy
   * \param[in] n neuron to be copied
   */
  Neuron(const Neuron& n);

  /*! Destructor */
  ~Neuron();

  /*! \brief set operator - replace map and feat points with copies of the ones 
   *  in the Neuron given as the parameter
   *  \param[in] n Neuron
   */
  void operator=(const Neuron& n);

  /*! \brief setter function to alter representative in feat space
   *  \param[in] new_feat_point new representative in feat space
   */
  void set_feat_point(const FeatPointType& new_feat_point);

  /*! \brief point in map space */
  MapPointType map_point;
  /*! \brief point in feat space */ // TODO[optional] vll doch mit getter Functions
  FeatPointType feat_point; 
};

/*! \brief output operator - overwrite neuron with data from stream
 *
 *  \param[in] stream source of new neuron data (in string representation)
 *  \tparam MapPointType class of points in map space
 *  \tparam FeatPointType class of points in feat space 
 *  \return stream after reading resp. trying to read data for the neuron
 */
template<class MapPointType, class FeatPointType>
ostream& operator<<(ostream& stream, const Neuron<MapPointType,FeatPointType>& n);

/*! input operator - write neuron onto stream
 *  \param[out] stream destination of writing neuron 
 *  \tparam MapPointType class of points in map space
 *  \tparam FeatPointType class of points in feat space 
 *  \return stream after writing data for the neuron
 */
template<class MapPointType, class FeatPointType>
  ostream& operator>>(ostream& stream, Neuron<MapPointType,FeatPointType>& n);

/*! \brief Self-organizing map (SOM)
 *
 * This class implements the core of the SOM i.e. the generalized adaption procedure 
 * working on the given set of formal neurons using the given corresponding map and feature spaces
 * and the neighborhood function.
 *
 * \see{Neuron,Space}
 *
 * \tparam MapPointType class of points in map space
 * \tparam FeatPointType class of points in feat space
 */
template<class MapPointType, class FeatPointType>
  class SOM 
{	
  public:	
  /*! \defgroup typedefs Set of some useful abbreviations
   */
  /*@{*/
  typedef typename metric<MapPointType>::f dist_map_type; 
  typedef typename metric<FeatPointType>::f dist_feat_type; 
  typedef typename geodesic_line_segment<FeatPointType>::f geodesic_feat_line_type;
  typedef Neuron<MapPointType,FeatPointType> neuron_type;
  // no pointers in vector to prevent illegal duplicates of neurons
  typedef vector<neuron_type> som_net_type;
  typedef function<double(const double&,const double&)> neighborhood_function;
  typedef Metric_Space<MapPointType> map_space_type;
  typedef Geometric_Space<FeatPointType> feat_space_type;
  /*@}*/
  
  /*! \brief Constructor
   * \param[in] neurons set of neurons to be used
   * \param[in] map_space map space which has to be at least a metric space
   * \param[in] feat_space feat space which has to define at least distances
   * and translations of points
   * \param[in] h neighborhood to define structure of neurons in map space
   */
  SOM(som_net_type &neurons,
      const map_space_type& map_space,
      const feat_space_type& feat_space,
      const neighborhood_function& h
      );
	
  /*! \deprecated replaced since use of space structures 
   * \brief Constructor 
   *  This Constructor accepts functions to define distances and translations
   *  in map resp. feature space
   * \param[in] neurons set of neurons to be used
   * \param[in] dist_map function object that defines distances between points in the map space
   * \param[in] dist_feat function object that defines distances between points in the feature space
   * \param[in] line_feat function object that defines translations of a point towards another
   * \param[in] h neighborhood to define structure of neurons in map space
   */
  SOM(som_net_type &neurons, 
      const dist_map_type& dist_map, 
      const dist_feat_type& dist_feat,
      const geodesic_feat_line_type& line_feat,
      const neighborhood_function& h
      );
  
  /* \brief Copy Constructor 
   *  This Constructor creates a deep copy of the given som instance.
   * \param[in] som instance to be copied (deep)
   */
  SOM(const SOM<MapPointType,FeatPointType>& som);

  // void operator=(const SOM<MapPointType,FeatPointType>& som);

  /*! print function - writes som data to given stream
   * \param[out] stream stream to write onto (default is standard out)
   */
  void print_state(ostream& stream = std::cout) const;
 
  /*! \brief getter function for neurons - returns the current state of the working set of neurons
   *
   * This function provide the possibility to observe teh current state of the neurons in the working set of the SOM.
   * This is only for the purpose of analyzation.
   *
   * \return vector of the neurons the SOM works on 
   */
  const som_net_type& get_state() const;
  
  /* \brief adaption procedure - adapts SOM to given input by using given params
   *
   * This function models the adaption process inside the SOM. It takes an input sample and adapt the neuron set
   * of the SOM considering the given adaption parameters.
   * /param[in] input input sample
   * /param[in] epsilon step size parameter for adaption
   * /param[in] sigma range parameter for neighborhood function
   * /return representant of sample i.e. copy of winner neuron in feature space before adaption
   */
  virtual Neuron<MapPointType,FeatPointType> adapt(const FeatPointType& input, 
						   const double& epsilon,
						   const double& sigma);
  
  /*! \brief Destructor */
  virtual ~SOM();
  
  // the following function are needed by the Analysator (obsolete?)
  // geodesic_feat_line_type get_geodesic_line_function() const {return get_point_at_geodesic_feat_line;}
  // som_net_type& get_neurons();
  friend istream& operator>>(istream& stream, SOM<MapPointType,FeatPointType>& c);
  
 protected:
  /*! \brief working set of neurons */
  som_net_type _neurons;
  /*! \brief map space - defining distances between map points */
  const map_space_type* _map_space;
  /*! \brief feature space - defining distances and translations between map points */
  const feat_space_type* _feat_space;
  /*! \brief neighborhood function used in the adaption procedure */
  const neighborhood_function _h;

 private:
  /*! \brief function to determine winner neuron in adaption procedure
   *
   * This function returns the neuron whose representative is the closest one 
   * to the given input sample in the feature space. This is used by the adaption process.
   *
   * /param[in] input input sample
   * /return Pointer of winning neuron
   */
   neuron_type* determine_winner(const FeatPointType& input) ;
};

template<class MapPointType, class FeatPointType>
ostream& operator<<(ostream& stream, const SOM<MapPointType,FeatPointType>& som);

template<class MapPointType, class FeatPointType>
istream& operator>>(istream& stream, SOM<MapPointType,FeatPointType>& som);


#ifndef USE_EXPORT_KEYWORD
#include "som_template.cpp"
#endif // impl file

#endif


==> simulations/som_factory.cpp <==
#include <iostream>
using std::cout;
using std::endl;
#include<float.h>

#include <math.h>
using std::min;

#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/bind.hpp>

#include "som_factory.h"

#include "som.h"
#include "space_factory.h"


bool coord_acceptance_function(const Coordinates& c, const double& error , const vector<double>& boundaries, const double& max_error)
{
  bool result = true;

  if (max_error>=0) result = error <= max_error;

  uint dim = min( c.get_dim(), boundaries.size()/2);
  
  for (uint i=0; i < dim && result; i++)
    {
      if(boundaries[2*i] < boundaries[2*i+1])
	{
	  result = result && (c[i] > boundaries[2*i]) && (c[i] <= boundaries[2*i+1]); 
    }
}
  return result;
}

bool complex_acceptance_function(const Complex& c, const double& error , const vector<double>& boundaries, const double& max_error)
{
  bool result = true;
  
  if (max_error>=0) result = error <= max_error;
  
  if (boundaries.size()==4)
    {
      if(boundaries[0] < boundaries[1]) 
	result = result && (real(c) > boundaries[0]) && (real(c) <= boundaries[1]);
  if(boundaries[2] < boundaries[3]) 
    result = result && (imag(c) > boundaries[2]) && (imag(c) <= boundaries[3]);
}

  return result;
}

  // Euclidean Space <-> Euclidean N-Space

  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_som(SOM<Coordinates,Coordinates>::som_net_type& neurons, 
							     const SOM<Coordinates,Coordinates>::neighborhood_function& h,
							     const vector<double>& periodic_boundaries_map,
							     const vector<double>& periodic_boundaries_feat
							    )
{
  return (new Analyzable_SOM<Coordinates,Coordinates>(neurons,
						      Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_space(periodic_boundaries_map),
						      Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_space(periodic_boundaries_feat),
						      h
						      ));
}							    
  
  // 2dim square tessellation

void create_coord_sq_grid(uint n_edge, vector<Coordinates>& points, vector<double>& periodic_boundaries)
{
  double NN_dist = 1./n_edge;

  cout << "calculated NN_dist" << NN_dist << endl;

  periodic_boundaries = vector<double>(4);
  periodic_boundaries[0] = -0.5;
  periodic_boundaries[1] = 0.5;
  periodic_boundaries[2] = -0.5;
  periodic_boundaries[3] = 0.5;

  vector<double> boundaries(4);
  boundaries[0] = periodic_boundaries[0] +NN_dist/4;
  boundaries[1] = periodic_boundaries[1] +NN_dist/4;
  boundaries[2] = periodic_boundaries[2] +NN_dist/4;
  boundaries[3] = periodic_boundaries[3] +NN_dist/4;

  vector<uint> schlaefli(2);
  schlaefli[0]=4;
  schlaefli[1]=4;

  Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::Discrete_Symmetry_Group sym_grp 
    = Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_Tess_Group(NN_dist, schlaefli);
  function<bool(const Coordinates&, const double&)> acceptance_function(bind<bool>(&coord_acceptance_function,_1,_2, boundaries, NN_dist/4));
  points = Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_regular_Tesselation(sym_grp,acceptance_function);
}


Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >
::create_som(uint n_edge,
	     const function<void(uint,vector<Coordinates>&,vector<double>&)> generate_grid,
	     const SOM<Coordinates,Coordinates>::neighborhood_function& h,
	     bool periodic_map, bool periodic_feat
	     )
{
  vector<double> periodic_boundaries;
  vector<double> no_boundaries;
  vector<Coordinates> points;
  generate_grid(n_edge, points, periodic_boundaries);
  SOM<Coordinates,Coordinates>::som_net_type som_net = create_som_net<Coordinates,Coordinates>(points,points);

  return create_som(som_net,
		    h,
		    periodic_map?periodic_boundaries:no_boundaries,
		    periodic_feat?periodic_boundaries:no_boundaries
		    );
}

Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_sq_NN_som(uint n_edge, 								   
								   bool periodic_map, bool periodic_feat
								   )
{
  double NN_dist = 1./n_edge;
  return create_som(n_edge, &create_coord_sq_grid, create_h_NN(1.01*NN_dist),  periodic_map, periodic_feat);
}

Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_sq_gauss_som(uint n_edge, 
																			    bool periodic_map, bool periodic_feat
																			    )
{
  return create_som(n_edge, &create_coord_sq_grid, create_h_Gauss(),  periodic_map, periodic_feat);
}

Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_sq_VQ_som(uint n_edge,   								  
																			 bool periodic_map, bool periodic_feat
																			 )
{
  return create_som(n_edge, &create_coord_sq_grid, create_h_VQ(),  periodic_map, periodic_feat);
}

  
 // 2dim hexagonal tessellation

void create_coord_hex_grid(uint n_edge, vector<Coordinates>& points, vector<double>& periodic_boundaries)
{
  assert(n_edge%2 == 0); // works only for even n due to symmetries

  double sqrtsqrt3 = pow(3, 0.25);
  double NN_dist = 2./(n_edge*sqrtsqrt3);

  periodic_boundaries = vector<double>(4);
  periodic_boundaries[0] = -1/sqrtsqrt3;
  periodic_boundaries[1] = 1/sqrtsqrt3;
  periodic_boundaries[2] = -sqrtsqrt3/2;
  periodic_boundaries[3] = sqrtsqrt3/2;

  vector<double> boundaries(4);
  boundaries[0] =  periodic_boundaries[0]+NN_dist/8;
  boundaries[1] =  periodic_boundaries[1]+NN_dist/8;
  boundaries[2] =  periodic_boundaries[2]+NN_dist/8;
  boundaries[3] =  periodic_boundaries[3]+NN_dist/8;
  
   vector<uint> schlaefli(2);
  schlaefli[0]=3;
  schlaefli[1]=6;

  Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::Discrete_Symmetry_Group sym_grp 
    = Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_Tess_Group(NN_dist, schlaefli);
  function<bool(const Coordinates&, const double&)> acceptance_function(bind<bool>(&coord_acceptance_function,_1,_2, boundaries, NN_dist));
  points = Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_regular_Tesselation(sym_grp,acceptance_function);
}

Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_hex_NN_som(uint n_edge, 
																			  bool periodic_map, bool periodic_feat
																			  )
{
  double NN_dist = 2/(n_edge*pow(3, 0.25));
  return create_som(n_edge, &create_coord_hex_grid, create_h_NN(1.01*NN_dist),  periodic_map, periodic_feat);
}
 
 Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_hex_gauss_som(uint n_edge, 
																			      bool periodic_map, bool periodic_feat
																			      )
 {
  return create_som(n_edge, &create_coord_hex_grid, create_h_Gauss(),  periodic_map, periodic_feat);
}
 
 Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_hex_VQ_som(uint n_edge, 
																			   bool periodic_map, bool periodic_feat
																			   )
{
  return create_som(n_edge, &create_coord_hex_grid, create_h_VQ(), periodic_map, periodic_feat);
}

  // 2dim trigonal tessellation

void create_coord_tri_grid(uint n_edge, vector<Coordinates>& points, vector<double>& periodic_boundaries)
{
  assert(n_edge%2 == 0); // works only for even n due to symmetries

  double sqrtsqrt3 = pow(3, 0.25);
  double sqrtsqrt27 = pow(27, 0.25);

  double NN_dist = 2/(n_edge*sqrtsqrt27);

  periodic_boundaries = vector<double>(4);
  periodic_boundaries[0] = - NN_dist - sqrtsqrt3/2;
  periodic_boundaries[1] = - NN_dist + sqrtsqrt3/2;
  periodic_boundaries[2] = - 1/(2*sqrtsqrt3);
  periodic_boundaries[3] =   1/(2*sqrtsqrt3);

  vector<double> boundaries(4);
  boundaries[0] =  periodic_boundaries[0]+NN_dist/8;
  boundaries[1] =  periodic_boundaries[1]+NN_dist/8;
  boundaries[2] =  periodic_boundaries[2]+NN_dist/8;
  boundaries[3] =  periodic_boundaries[3]+NN_dist/8;

  vector<uint> schlaefli(2);
  schlaefli[0]=6;
  schlaefli[1]=3;

  Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::Discrete_Symmetry_Group sym_grp = 
    Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_Tess_Group(NN_dist, schlaefli);
  function<bool(const Coordinates&, const double&)> acceptance_function(bind<bool>(&coord_acceptance_function,_1,_2, boundaries, NN_dist));
  points = Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_regular_Tesselation(sym_grp,acceptance_function);
}

  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_tri_NN_som(uint n_edge,  
																			    bool periodic_map, bool periodic_feat
																			    )
{
  double NN_dist = 2/(n_edge*pow(27, 0.25));
  return create_som(n_edge, &create_coord_tri_grid, create_h_NN(1.01*NN_dist),  periodic_map, periodic_feat);
}
 
 Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_tri_gauss_som(uint n_edge, 
								      bool periodic_map, bool periodic_feat
								      )
{
  return create_som(n_edge,  &create_coord_tri_grid, create_h_Gauss(),  periodic_map, periodic_feat);
}
 
 Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> >::create_tri_VQ_som(uint n_edge, 
								   bool periodic_map, bool periodic_feat
								   )
{
  return create_som(n_edge, &create_coord_tri_grid, create_h_VQ(),  periodic_map, periodic_feat);
}

// Euclidean Space <-> Hyperbolic 2 resp. 3-Poincare-Disk resp. Sphere-Space

  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_som(SOM<Coordinates,Coordinates>::som_net_type& neurons, 
							     const SOM<Coordinates,Coordinates>::neighborhood_function& h,
							     const vector<double>& periodic_boundaries_map							     
							    )
{
  return (new Analyzable_SOM<Coordinates,Coordinates>(neurons,
						      Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_space(periodic_boundaries_map),
						      Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_space(),
						      h
						      ));
}							    
  
Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_som(uint n_edge,
																	      const function<void(uint,vector<Coordinates>&,vector<double>&)> generate_grid,
																	      const SOM<Coordinates,Coordinates>::neighborhood_function& h,
																	      bool periodic_map,
																	      double rescale_factor_feat
																	      )
{
  vector<double> periodic_boundaries_map;
  vector<double> no_boundaries;
  vector<Coordinates> points_map;
  vector<Coordinates> points_feat;
  
  generate_grid(n_edge, points_map, periodic_boundaries_map);
  
  if (!periodic_map) periodic_boundaries_map.clear();
  
  Euclidean_Cart_Coord_Space<Coordinates> map_space = Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_space(periodic_boundaries_map);
  
  if (rescale_factor_feat != 1.) // rescale grid to fit into feat space
    {
      for (vector<Coordinates>::iterator iter = points_map.begin(); iter != points_map.end(); iter++)
	points_feat.push_back(map_space.scalar_mult(*iter, rescale_factor_feat));
    } 
  else 
    {
      points_feat =  points_map;
    } 
  SOM<Coordinates,Coordinates>::som_net_type neurons = create_som_net<Coordinates,Coordinates>(points_map,points_feat);

  return (new Analyzable_SOM<Coordinates,Coordinates>(neurons,
						      map_space,
						      Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_space(),
						      h
						      ));
      
  
}


  // 2dim square tessellation

  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_sq_NN_som(uint n_edge,
																		      bool periodic_map
																		      )
{
   double NN_dist = 1./n_edge;
   return create_som(n_edge, &create_coord_sq_grid, create_h_NN(1.01*NN_dist), periodic_map);
}
Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_sq_gauss_som(uint n_edge, 
																		       bool periodic_map
																		       )
{
  return create_som(n_edge,  &create_coord_sq_grid, create_h_Gauss(),  periodic_map);
}
  
  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_sq_VQ_som(uint n_edge, 
								   bool periodic_map
								   )
{
  return create_som(n_edge,  &create_coord_sq_grid, create_h_VQ(),  periodic_map);
}
  
 // 2dim hexagonal tessellation

  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_hex_NN_som(uint n_edge, 
								    bool periodic_map
								    )
{
  double NN_dist = 2/(n_edge*pow(3, 0.25));
  return create_som(n_edge, &create_coord_hex_grid, create_h_NN(1.01*NN_dist),  periodic_map);
}
 
 Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_hex_gauss_som(uint n_edge, 
								      bool periodic_map
								      )
{
   return create_som(n_edge,  &create_coord_hex_grid, create_h_Gauss(),  periodic_map);
}
 
 Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_hex_VQ_som(uint n_edge, 
								   bool periodic_map
								   )
{
   return create_som(n_edge,  &create_coord_hex_grid, create_h_VQ(),  periodic_map);
}

  // 2dim trigonal tessellation

  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_tri_NN_som(uint n_edge, 
								    bool periodic_map
								    )
{
   double NN_dist = 2/(n_edge*pow(27, 0.25));
   return create_som(n_edge, &create_coord_tri_grid, create_h_NN(1.01*NN_dist),  periodic_map, 0.5);  // rescale_factor necessary since max(dist(0,node))>1 for n=2 and smaller but still close to 1 for n=4,6
}
 
  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_tri_gauss_som(uint n_edge,
																			  bool periodic_map
																			  )
  {
     return create_som(n_edge, &create_coord_tri_grid, create_h_Gauss(),  periodic_map, 0.5);
  }
  
  Analyzable_SOM<Coordinates,Coordinates>* SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> >::create_tri_VQ_som(uint n_edge, 
																		       bool periodic_map
																		       )
  {
     return create_som(n_edge, &create_coord_tri_grid, create_h_VQ(),  periodic_map, 0.5);
  }




// Hyperbolic 2-Poincare-Disk-Space <->  Euclidean Space

void create_complex_pq_disk_grid(uint schlaefli_p, uint schlaefli_q,  uint layers, vector<Complex>& points)
{
  Tesselation<Complex,Hyperbolic_Disk_Space<Complex> >::Discrete_Symmetry_Group sym_grp 
    = Tesselation<Complex,Hyperbolic_Disk_Space<Complex> >::create_Tess_Group(schlaefli_p, schlaefli_q);
  function<bool(const Complex&, const double&)> acceptance_function(bind<bool>(&complex_acceptance_function,_1,_2, vector<double>(), -1)); // TODO accepted error  should here be function depending on position of tested point
  points = Tesselation<Complex,Hyperbolic_Disk_Space<Complex> >::create_regular_Tesselation(sym_grp,acceptance_function, layers);
}

void create_coord_pq_disk_grid(uint schlaefli_p, uint schlaefli_q, uint layers, vector<Coordinates>& points)
{
  vector<Complex> complex_points;
  create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, complex_points);
  // TODO if grid creation in  Hyperbolic_Disk_Space<Coordinates> works, use this instead.  Takes more time, but it may be safer because relation between Complex and Coordinates may vary
  // since Hyperbolic_Disk_Space<Coordinates> and  Hyperbolic_Disk_Space<Complex> are just 2 per se unrelated models of some space
  for (vector<Complex>::iterator iter = complex_points.begin(); iter != complex_points.end(); iter++)
     points.push_back(conv_Complex2Coord(*iter));
} 


Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
																       const SOM<Complex,Coordinates>::neighborhood_function& h							     
																       )
{
  return (new Analyzable_SOM<Complex,Coordinates>(neurons,
						  Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::create_space(),
						  Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_space(),
						  h
						  ));
}


  
Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers)
{
  vector<Complex> points_map;
  create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
  double NN_dist = 2*acosh(cos(M_PI/schlaefli_p)/sin(M_PI/schlaefli_q));

  vector<Coordinates> points_feat;
  create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
  
  SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);

  return create_som(neurons,create_h_NN(1.1*NN_dist));
}

Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_gauss_som(uint schlaefli_p, uint schlaefli_q, uint layers)
{
  vector<Complex> points_map;
  create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
  
   vector<Coordinates> points_feat;
   create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
   
   SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
   
   return create_som(neurons,create_h_Gauss());
}
  
Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers)
{
  vector<Complex> points_map;
  create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
  
  vector<Coordinates> points_feat;
  create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
  
  SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
  
  return create_som(neurons ,create_h_VQ());
}

// Hyperbolic 2-UHP-Space <->  Euclidean Space

void create_complex_pq_UHP_grid(uint schlaefli_p, uint schlaefli_q,  uint layers, vector<Complex>& points)
{
  Tesselation<Complex,Hyperbolic_UHP_Space<Complex> >::Discrete_Symmetry_Group sym_grp 
    = Tesselation<Complex,Hyperbolic_UHP_Space<Complex> >::create_Tess_Group(schlaefli_p, schlaefli_q);
  function<bool(const Complex&, const double&)> acceptance_function(bind<bool>(&complex_acceptance_function,_1,_2, vector<double>(), -1)); // TODO accepted error  should here be function depending on position of tested point
  points = Tesselation<Complex,Hyperbolic_UHP_Space<Complex> >::create_regular_Tesselation(sym_grp,acceptance_function, layers);
}

Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_UHP_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
																      const SOM<Complex,Coordinates>::neighborhood_function& h
																      )
{
  return (new Analyzable_SOM<Complex,Coordinates>(neurons,
						  Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::create_space(),
						  Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_space(),
						  h
						  ));
}    

Analyzable_SOM<Complex,Coordinates>*  SOM_Factory<Hyperbolic_UHP_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers)
{
 vector<Complex> points_map;
 create_complex_pq_UHP_grid(schlaefli_p, schlaefli_q, layers, points_map);
 double NN_dist = 1; // TODO !!!!
 
 vector<Coordinates> points_feat;
 create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
 
 SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
 
 return create_som(neurons,create_h_NN(1.1*NN_dist));
}

Analyzable_SOM<Complex,Coordinates>*  SOM_Factory<Hyperbolic_UHP_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_gauss_som(uint schlaefli_p, uint schlaefli_q, uint layers)
{
  vector<Complex> points_map;
  create_complex_pq_UHP_grid(schlaefli_p, schlaefli_q, layers, points_map);

  vector<Coordinates> points_feat;
  create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
  
  SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
 
  return create_som(neurons,create_h_Gauss());
}

Analyzable_SOM<Complex,Coordinates>*  SOM_Factory<Hyperbolic_UHP_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> >::create_VQ_som(uint schlaefli_p, uint schlaefli_q,  uint layers)
{
  vector<Complex> points_map;
  create_complex_pq_UHP_grid(schlaefli_p, schlaefli_q, layers, points_map);

  vector<Coordinates> points_feat;
  create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
 
  SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
  
  return create_som(neurons,create_h_VQ());
}


// Hyperbolic 2-Poincare-Disk-Space <->  Hyperbolic Poincare N-Sphere-Space

  Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
																    const SOM<Complex,Coordinates>::neighborhood_function& h
																    )
{
   return (new Analyzable_SOM<Complex,Coordinates>(neurons,
						   Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::create_space(),
						   Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_space(),
						   h
						   ));
}						    
 
Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers )
 {
   vector<Complex> points_map;
   create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
   
   double NN_dist = 2*acosh(cos(M_PI/schlaefli_p)/sin(M_PI/schlaefli_q));
   vector<Coordinates> points_feat; 
   create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);

   SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
   
   return create_som(neurons,create_h_NN(1.1*NN_dist));
 }

Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_gauss_som(uint schlaefli_p, uint schlaefli_q,  uint layers)
 {
   vector<Complex> points_map;
   create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);

   vector<Coordinates> points_feat; 
   create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);

   SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);

   return create_som(neurons,create_h_Gauss());
 }
 
Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers )
 {
   vector<Complex> points_map;
   create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);

   vector<Coordinates> points_feat; 
   create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);

   SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);

   return create_som(neurons,create_h_VQ());
 }

// Hyperbolic 2-UHP-Space <->  Hyperbolic Poincare N-Sphere-Space

  Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_UHP_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
																   const SOM<Complex,Coordinates>::neighborhood_function& h
																   )
{
  return (new Analyzable_SOM<Complex,Coordinates>(neurons,
						  Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::create_space(),
						  Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_space(),
						  h
						  ));
}						    

Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_UHP_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers)
  {
    vector<Complex> points_map;
    create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
    double NN_dist =1; // TODO!!! see above
      
    vector<Coordinates> points_feat; 
    create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
    
    SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
    
     return create_som(neurons,create_h_NN(1.1*NN_dist));
  }

Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_UHP_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_gauss_som(uint schlaefli_p, uint schlaefli_q, uint layers)
  {
     vector<Complex> points_map;
     create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
    double NN_dist =1; // TODO!!! see above
      
    vector<Coordinates> points_feat; 
    create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
    
    SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
    
     return create_som(neurons,create_h_Gauss());
  }
  
Analyzable_SOM<Complex,Coordinates>* SOM_Factory<Hyperbolic_UHP_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> >::create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers)
  {
     vector<Complex> points_map;
     create_complex_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_map);
    double NN_dist =1; // TODO!!! see above
      
    vector<Coordinates> points_feat; 
    create_coord_pq_disk_grid(schlaefli_p, schlaefli_q, layers, points_feat);
    
    SOM<Complex,Coordinates>::som_net_type neurons = create_som_net<Complex,Coordinates>(points_map,points_feat);
    
    return create_som(neurons,create_h_VQ());
  }


// ============================== NEIGHBORHOOD FUNCTIONS ===========================

double h_NN(const double& distance, const double& sigma, const double& NN_dist)
{
  return (distance<=NN_dist?1:0); // .01 needed cause of rounding errors
}

function<double(const double&, const double&)> create_h_NN(const double& NN_dist)
{
  return function<double(const double&, const double&)>(bind<double>(&h_NN,_1,_2, NN_dist));
}

double h_Gauss(const double& distance, const double& sigma)
{
  // cout << "sigma:"<< distance/pow(sigma,2) << "rest:"<< exp(-pow(distance,2)/(2*pow(sigma,2)))<< endl;
  return exp(-(pow(distance/sigma,2)/2));
}

function<double(const double&, const double&)> create_h_Gauss()
{
  return function<double(const double&, const double&)>(&h_Gauss);
}

double h_VQ(const double& distance, const double& sigma)
{
  return ((distance<=2*DBL_EPSILON)?1:0); // only if dist=0, u get 1 else 0 -> vector quantization 
  // little workaround necessary
}

function<double(const double&, const double&)> create_h_VQ()
{
  return function<double(const double&, const double&)>(&h_VQ);
}




==> simulations/som_factory.h <==
#ifndef SOM_FACTORY
#define SOM_FACTORY

#include <boost/function.hpp>
using boost::function;

#include "som.h"
#include "space_factory.h"
#include "evaluation.h"

/*! \brief generic class of SOM Factory
 * This is just an empty hull and will has to be specialized for any concrete Spaces to create SOMs
 * \tparam MapSpaceType type of map space for the SOM created in the "Factory"
 * \tparam FeatSpaceType type of feat space for the SOM created in the "Factory"
 */
template<class MapSpaceType, class FeatSpaceType>
  class SOM_Factory{
};


/*! \brief specialization of SOM Factory for Euclidean map space and Euclidean N-dimensional feat space */
template<>
class SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Euclidean_Cart_Coord_Space<Coordinates> > 
{
 public:
  static Analyzable_SOM<Coordinates,Coordinates>* create_som(SOM<Coordinates,Coordinates>::som_net_type& neurons, 
							     const SOM<Coordinates,Coordinates>::neighborhood_function& h,
							     const vector<double>& periodic_boundaries_map,
							     const vector<double>& periodic_boundaries_feat
							     // const Geometric_Space<Coordinates>& feat_space = Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_space()
							    );							    
  // 2dim square tessellation

  static Analyzable_SOM<Coordinates,Coordinates>* create_sq_NN_som(uint n_edge, 					
								   bool periodic_map=true, bool periodic_feat=true
								   );
  static Analyzable_SOM<Coordinates,Coordinates>* create_sq_gauss_som(uint n_edge, 
								   bool periodic_map=true, bool periodic_feat=true
								   );
  static Analyzable_SOM<Coordinates,Coordinates>* create_sq_VQ_som(uint n_edge,   								  
								   bool periodic_map=true, bool periodic_feat=true
								   );
 // 2dim hexagonal tessellation

  static Analyzable_SOM<Coordinates,Coordinates>* create_hex_NN_som(uint n_edge,  
								    bool periodic_map=true, bool periodic_feat=true
								    );
  static Analyzable_SOM<Coordinates,Coordinates>* create_hex_gauss_som(uint n_edge, 
								       bool periodic_map=true, bool periodic_feat=true
								       );
  static Analyzable_SOM<Coordinates,Coordinates>* create_hex_VQ_som(uint n_edge,  
								    bool periodic_map=true, bool periodic_feat=true
								    );
  // 2dim trigonal tessellation
  
  static Analyzable_SOM<Coordinates,Coordinates>* create_tri_NN_som(uint n_edge, 
								    bool periodic_map=true, bool periodic_feat=true
								    );
  static Analyzable_SOM<Coordinates,Coordinates>* create_tri_gauss_som(uint n_edge, 
								       bool periodic_map=true, bool periodic_feat=true
								       );
  static Analyzable_SOM<Coordinates,Coordinates>* create_tri_VQ_som(uint n_edge, 
								    bool periodic_map=true, bool periodic_feat=true
								   );
 private:
  static Analyzable_SOM<Coordinates,Coordinates>* create_som(uint n_edge,
							    const function<void(uint,vector<Coordinates>&,vector<double>&)> generate_grid,
							    const SOM<Coordinates,Coordinates>::neighborhood_function& h,
							    bool periodic_map, bool periodic_feat
							    );
};

/*! \brief specialization of SOM Factory for Euclidean map space and Hyperbolic Poincare N-Sphere-Space as feature space */
template<>
class SOM_Factory<Euclidean_Cart_Coord_Space<Coordinates>,Hyperbolic_Disk_Space<Coordinates> > 
{
 public:
  static Analyzable_SOM<Coordinates,Coordinates>* create_som(SOM<Coordinates,Coordinates>::som_net_type& neurons, 
							     const SOM<Coordinates,Coordinates>::neighborhood_function& h,
							     const vector<double>& periodic_boundaries_map
							     );							    
  // 2dim square tessellation

  static Analyzable_SOM<Coordinates,Coordinates>* create_sq_NN_som(uint n_edge, bool periodic_map=false);
  static Analyzable_SOM<Coordinates,Coordinates>* create_sq_gauss_som(uint n_edge, bool periodic_map=false);
  static Analyzable_SOM<Coordinates,Coordinates>* create_sq_VQ_som(uint n_edge, bool periodic_map=false);
  
 // 2dim hexagonal tessellation
  
  static Analyzable_SOM<Coordinates,Coordinates>* create_hex_NN_som(uint n_edge, bool periodic_map=false);
  static Analyzable_SOM<Coordinates,Coordinates>* create_hex_gauss_som(uint n_edge, bool periodic_map=false);
  static Analyzable_SOM<Coordinates,Coordinates>* create_hex_VQ_som(uint n_edge, bool periodic_map=false);
  
  // 2dim trigonal tessellation
  
  static Analyzable_SOM<Coordinates,Coordinates>* create_tri_NN_som(uint n_edge, bool periodic_map=false);
  static Analyzable_SOM<Coordinates,Coordinates>* create_tri_gauss_som(uint n_edge, bool periodic_map=false);
  static Analyzable_SOM<Coordinates,Coordinates>* create_tri_VQ_som(uint n_edge, bool periodic_map=false);

 private:
 static Analyzable_SOM<Coordinates,Coordinates>* create_som(uint n_edge,
							    const function<void(uint,vector<Coordinates>&,vector<double>&)> generate_grid,
							    const SOM<Coordinates,Coordinates>::neighborhood_function& h,
							    bool periodic_map,
							    double rescale_factor_feat = 1.
							    );
};

/*! \brief specialization of SOM Factory for Hyperbolic 2-Poincare-Disk-Space as map space and Euclidean feature space */
template<>
class SOM_Factory<Hyperbolic_Disk_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> > 
{
 public:
  static Analyzable_SOM<Complex,Coordinates>* create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
							 const SOM<Complex,Coordinates>::neighborhood_function& h
							 );							    
  // 2dim (p,q) tessellation

  static Analyzable_SOM<Complex,Coordinates>* create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers);
  static Analyzable_SOM<Complex,Coordinates>* create_gauss_som(uint schlaefli_p, uint schlaefli_q, uint layers);  
  static Analyzable_SOM<Complex,Coordinates>* create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers);
};

/*! \brief specialization of SOM Factory for Hyperbolic 2-UHP-Space as map space and  Euclidean feature space 
  /todo finish implementation
*/
template<>
class SOM_Factory<Hyperbolic_UHP_Space<Complex>, Euclidean_Cart_Coord_Space<Coordinates> > 
{
 public:
  static Analyzable_SOM<Complex,Coordinates>* create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
							     const SOM<Complex,Coordinates>::neighborhood_function& h							     
							    );							    
  // 2dim (p,q) tessellation

  static Analyzable_SOM<Complex,Coordinates>* create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers);
  static Analyzable_SOM<Complex,Coordinates>* create_gauss_som(uint schlaefli_p, uint schlaefli_q,uint layers );  
  static Analyzable_SOM<Complex,Coordinates>* create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers);
};

/*! \brief specialization of SOM Factory for Hyperbolic 2-Poincare-Disk-Space as map space and  Hyperbolic 2 resp. 3-Poincare-Disk resp. Sphere-Space as feature space */
template<>
class SOM_Factory<Hyperbolic_Disk_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> > 
{
 public:

  static Analyzable_SOM<Complex,Coordinates>* create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
							 const SOM<Complex,Coordinates>::neighborhood_function& h
							 );							    
  
  // 2dim (p,q) tessellation

  static Analyzable_SOM<Complex,Coordinates>* create_NN_som(uint schlaefli_p, uint schlaefli_q,uint layers );
  static Analyzable_SOM<Complex,Coordinates>* create_gauss_som(uint schlaefli_p, uint schlaefli_q,uint layers);
  static Analyzable_SOM<Complex,Coordinates>* create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers);
};

/*! \brief specialization of SOM Factory for Hyperbolic 2-UHP-Space as map space and  Hyperbolic 2 resp. 3-Poincare-Disk resp. Sphere-Space as map space 
  /todo finish implementation
*/
template<>
class SOM_Factory<Hyperbolic_UHP_Space<Complex>, Hyperbolic_Disk_Space<Coordinates> > 
{
 public:
  static Analyzable_SOM<Complex,Coordinates>* create_som(SOM<Complex,Coordinates>::som_net_type& neurons, 
							 const SOM<Complex,Coordinates>::neighborhood_function& h
							 );							    
  // 2dim (p,q) tessellation

  static Analyzable_SOM<Complex,Coordinates>* create_NN_som(uint schlaefli_p, uint schlaefli_q, uint layers);
  static Analyzable_SOM<Complex,Coordinates>* create_gauss_som(uint schlaefli_p, uint schlaefli_q, uint layers);
  static Analyzable_SOM<Complex,Coordinates>* create_VQ_som(uint schlaefli_p, uint schlaefli_q, uint layers);
};


 // Neighborhood functions

/*! \defgroup neighb_f Pre-defined neighborhood functions
   */
  /*@{*/

/* \brief create nearest neighborhood function
 *
 * Created function vanishes for all distances greater than dist_NN i.e. this function
 * can be used to take only these nearest neighbors into account for the adaption process. Therefore this is a short range function i.e. it has a compact support.
 * \param[in] NN_dist distance of nearest neighbors
 * \return 1 if distance <= NN_dist  i.e. nearest neighbor, 0 else
 */
 SOM<Coordinates,Coordinates>::neighborhood_function create_h_NN(const double& NN_dist);
/* \brief create Gaussian neighborhood function
 * 
 * This creates a neighborhood function which models a long range exciation process. Its a Gaussian function whose variance is given by the sigma parameter.
 * \return \f$\exp(\frac {distance^2} {2 \sigma^2})\f$
 */
 SOM<Coordinates,Coordinates>::neighborhood_function create_h_Gauss();
/* \brief create neighborhood function for vector quantization
 * 
 * This creates a neighborhood function which models a long range exciation process. Its a Gaussian function whose variance is given by the sigma parameter.
 * \return \f$\exp(\frac {distance^2} {2 \sigma^2})\f$
 */
 SOM<Coordinates,Coordinates>::neighborhood_function create_h_VQ();
/*@}*/

template<class MapPointType, class FeatPointType>
vector<Neuron<MapPointType,FeatPointType> > create_som_net(const vector<MapPointType>&, const vector<FeatPointType>&);


#ifndef USE_EXPORT_KEYWORD
#include "som_factory_template.cpp"
#endif // impl file

#endif


==> simulations/som_factory_template.cpp <==
#include <vector>
using std::vector;

#include "som_factory.h"
#include "som.h"

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

export template<class MapPointType, class FeatPointType>
vector<Neuron<MapPointType,FeatPointType> > create_som_net(const vector<MapPointType>& map_pts, const vector<FeatPointType>& feat_pts)
{
  assert (map_pts.size() == feat_pts.size());

  vector<Neuron<MapPointType,FeatPointType> > result;
  typename vector<MapPointType>::const_iterator map_iter = map_pts.begin();
  typename vector<FeatPointType>::const_iterator feat_iter = feat_pts.begin();
  
  for (;map_iter != map_pts.end();)
    {
      result.push_back(Neuron<MapPointType,FeatPointType>(*map_iter, *feat_iter));
      map_iter++; feat_iter++;
    }
  return result;
}


==> simulations/som_template.cpp <==
#include <math.h>
#include <vector>
using std::vector;

#include <iostream>
using std::cout;
using std::endl;

#include "topology.h"
#include "som.h"

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

#define tab ' '

// ------------------------- NEURON --------------------------

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType, FeatPointType>::Neuron(const MapPointType& map_point,
					    const FeatPointType& init_feat_point)
{
  this->map_point = map_point;
  feat_point = init_feat_point;
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType, FeatPointType>::Neuron(const Neuron<MapPointType,FeatPointType>& n) 
{
  map_point = n.map_point;
  feat_point = n.feat_point;
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType, FeatPointType>::~Neuron()
{}

export template<class MapPointType, class FeatPointType>
void Neuron<MapPointType, FeatPointType>::operator=(const Neuron& n)
{
	map_point = n.map_point;
	feat_point = n.feat_point;
}

export template<class MapPointType, class FeatPointType>
void Neuron<MapPointType, FeatPointType>::set_feat_point(const FeatPointType& fp)
{
  feat_point = fp;
}

export template<class MapPointType, class FeatPointType>
ostream& operator<<(ostream& stream, const Neuron<MapPointType,FeatPointType>& n)
{
  // expecting that operator<< is defined for MapPointType/FeatPointType
  stream << "Neuron [" << tab;
  stream << n.map_point << tab;
  stream << n.feat_point << tab;
  stream << "]" << endl;

  return stream;
}



// ----------------------------- SOM ---------------------------

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::SOM(som_net_type& neurons,
				      const map_space_type& map_space,
				      const feat_space_type& feat_space,
				      const neighborhood_function& h)
  : _neurons(neurons),_map_space(dynamic_cast<map_space_type*>(map_space.clone())), _feat_space(dynamic_cast<feat_space_type*>(feat_space.clone())), _h(h)
{
}

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::SOM(som_net_type& neurons, 
				      const dist_map_type& dist_map, 
				      const dist_feat_type& dist_feat, 
				      const geodesic_feat_line_type& line_feat, 
				      const neighborhood_function& h)
  
  : _neurons(neurons),_map_space(new map_space_type(dist_map)),
    _feat_space(new feat_space_type(dist_feat, line_feat)), _h(h)
{
}

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::SOM(const SOM<MapPointType, FeatPointType>& som)
  : _neurons(som._neurons),_map_space(dynamic_cast<map_space_type*>((som._map_space)->clone())), _feat_space(dynamic_cast<feat_space_type*>(som._feat_space->clone())), _h(som._h)
{
}

/* export template<class MapPointType, class FeatPointType>
void SOM<MapPointType, FeatPointType>::operator=(const SOM<MapPointType, FeatPointType>& som)
{
 _neurons = som._neurons;
  delete _map_space;
  _map_space = dynamic_cast<map_space_type*>(som._map_space->clone());
  delete _feat_space;
  _feat_space = dynamic_cast<feat_space_type*>(som._feat_space->clone());
  _h = som._h; 
} */

export template<class MapPointType, class FeatPointType>
SOM<MapPointType, FeatPointType>::~SOM()
{
  delete _map_space;
  delete _feat_space;
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType,FeatPointType> SOM<MapPointType, FeatPointType>::adapt(const FeatPointType& input, const double& epsilon, const double& sigma)
{
  neuron_type* winner = determine_winner(input);
 
  FeatPointType winner_pos =  winner->feat_point;
 
  //cout << "---------------------"<<endl;
  //cout << "sample:" << input << endl;
	
  for (typename som_net_type::iterator it = _neurons.begin(); it!= _neurons.end(); it++)
    {
      // move feat_point towards input
      double coeff = epsilon * _h(_map_space->distance((*it).map_point, (*winner).map_point,0),sigma);
      if (coeff) // only if sth is to do
	{
	  // cout << "old:"<< *it <<  endl;
	  it->set_feat_point(_feat_space->line(it->feat_point, input,coeff));
	  // cout << "h: "<<  _h(_map_space.distance((*it).map_point, (*winner).map_point,0),sigma) << " move by: "<< coeff << endl;
	  // cout << "new:"<< *it << endl;
	}
    }
  return Neuron<MapPointType,FeatPointType>(winner->map_point,winner_pos);
}

ostream& operator<<(ostream& stream, const SOM<Coordinates,Coordinates>);

export template<class MapPointType, class FeatPointType>
void SOM<MapPointType, FeatPointType>::print_state(ostream& stream) const 
{
  for (typename som_net_type::const_iterator it = _neurons.begin(); it!= _neurons.end(); it++)
    {
      stream << *it;
    }
}

export template<class MapPointType, class FeatPointType>
const vector<Neuron<MapPointType,FeatPointType> >& SOM<MapPointType, FeatPointType>::get_state() const 
{
  return _neurons;
}

export template<class MapPointType, class FeatPointType>
ostream& operator<<(ostream& stream, const SOM<MapPointType,FeatPointType>& som)
{
  som.print_state(stream);
  return stream;
}

export template<class MapPointType, class FeatPointType>
istream& operator>>(istream& stream, SOM<MapPointType,FeatPointType>& som)
{
	while(!stream.eof())
		{ 
		  // TODO [optional]
		  //_neurons.clear();
		  //Neuron<MapPointType
		}
	return stream;
}

export template<class MapPointType, class FeatPointType>
Neuron<MapPointType,FeatPointType>* SOM<MapPointType, FeatPointType>
::determine_winner(const FeatPointType& input)
{
  neuron_type* winner = 0;
  double winning_dist = 0;
	
  for (typename som_net_type::iterator it = _neurons.begin(); it!= _neurons.end(); it++)
    {
      double actual_dist = _feat_space->distance((*it).feat_point, input, winning_dist);
      if( !winner || actual_dist<winning_dist)
	{
	  winning_dist=actual_dist;
	  winner = &(*it);
	}	
    }
  
  // cout << "And the winner is ... <Tusch> ... Neuron "<< endl << *(winner) <<endl;
  return winner;
}



==> simulations/space_factory.cpp <==
#include<math.h>
#include<float.h>
#include <algorithm>

#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/lambda.hpp>
#include <boost/lambda/bind.hpp>
#include <boost/lambda/if.hpp>
#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include <boost/math/special_functions/acosh.hpp>
using boost::math::acosh;

#include <vector>
using std::vector;
#include <memory>
using std::auto_ptr;

#include <string>

#include <iostream>
using std::cout;
using std::endl;
using std::ostream;

#include "space_factory.h"
#include "topology.h"
#include "prec_algebra.h"

using namespace boost::lambda;

/* Notations/Abbrev.:

   pbc = periodic boundary conditions
   UHP/UHS = Poincare Upper Half Plane / Space Model

 */



// ================================ EUCLIDEAN SPACE - WITH CARTESIAN COORDS ====================================


// canonical metric of R^n

// IMPORTANT: this way to consider periodic boundary conds. works ONLY for short range interactions,
// because only the closest representant is returned and will therefore be usable in further
// calculations (maybe it would be better to implement a function which returns 
// a list of the ones in a certain neighborhood to take their effect in long range interactions into account

double Space_Factory<Coordinates,  Euclidean_Cart_Coord_Space<Coordinates> >::metrics(const Coordinates& c1, 
				   const Coordinates& c2,
				   const double& cutoff,
				   const vector<double>& periodic_boundaries)
{  
  double result;
  uint dim = c1.get_dim();
  
  for (uint j=0; j<dim; j++) 
    {
      double diff=c2[j]-c1[j];

      // checking if periodic_bounds are defined 
      if (periodic_boundaries.size()> 2*j+1)  // otherwise there is no pbc for this dim
	{
	  double periodic_diff = periodic_boundaries[2*j+1] - periodic_boundaries[2*j];
	  if (periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	    {
	      // cout << "using pbc metric\n";
	      while (diff > periodic_diff/2){       
		diff -= periodic_diff;
	      }
	      while ( diff < -periodic_diff/2){ 
		diff += periodic_diff;
	      }
	    }
	}
      result += pow(diff,2);
      if(cutoff && result>cutoff) break; // erspart unnoetige weitere rechnungen
    }
  
  return sqrt(result);
}


metric<Coordinates>::f Space_Factory<Coordinates,  Euclidean_Cart_Coord_Space<Coordinates> >::create_metric(const vector<double>& periodic_boundaries)
{
  return metric<Coordinates>::f(bind<double>(&metrics,_1,_2,_3, periodic_boundaries));
}

metric<Coordinates>::f Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_metric(const Coordinates& min, const Coordinates& max)
{
	vector<double> periodic_boundaries(2*min.get_dim());
	for (uint i=0; i<min.get_dim();i++) 
	  {
	    periodic_boundaries[2*i] = min[i];
	    periodic_boundaries[2*i+1] = max[i];
	  }
	return metric<Coordinates>::f(bind<double>(&metrics,_1,_2,_3,periodic_boundaries));
}


// see (create_euclidean_cart_coordinate_metric::IMPORTANT)

// line of R^n

Coordinates Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::geodesic_line_segments(const Coordinates& c1, const Coordinates& c2, 
						       const double& param,
						       const vector<double>& periodic_boundaries)
{     	

 if(param==0) return Coordinates(c1);
 if(param==1) return Coordinates(c2);
	  
  uint dim = max(c1.get_dim(), c2.get_dim());
  
  Coordinates result(dim);
  
  for (uint j=0; j<dim; j++) 
    { 
      double diff= c2[j] - c1[j];
     
      // checking if periodic_bounds are defined 
      if (periodic_boundaries.size()>2*j+1)  // otherwise there is no pbc for this dim
	{
	  double periodic_diff = periodic_boundaries[2*j+1] - periodic_boundaries[2*j];
	  //	  cout << periodic_boundaries[2*j+1]<< " " << periodic_boundaries[2*j] << " "<< periodic_diff << endl;
	  if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	    {
	      // cout << "using pbc line" << periodic_boundaries.size()<<endl;
	      while (diff > periodic_diff/2){       
		diff -= periodic_diff;
	      }
	      while (diff < - periodic_diff/2){ 
		diff += periodic_diff; 
	      }
	    } 
	}
      
      result.set(j, c1[j] +diff*param);
      
      // now we have to check, if point has been moved out of the bounding box and correct this
      // corresponding to the periodic boundary condition
      
      // checking again if periodic_bounds are defined 
      if (periodic_boundaries.size()>2*j+1)  // otherwise there is no pbc for this dim
	{
	  double periodic_diff = periodic_boundaries[2*j+1] - periodic_boundaries[2*j];
	  if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	    {
	      while (result[j] > periodic_boundaries[2*j+1]) 
		result.set(j,result[j]-periodic_diff);
	      while (result[j] < periodic_boundaries[2*j])
		result.set(j,result[j] + periodic_diff);
	      
	    } 
	} 
    }
  return result;
}

geodesic_line_segment<Coordinates>::f Space_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_geodesic_line_segment(const Coordinates& min, const Coordinates& max)
{
  vector<double> periodic_boundaries(2*min.get_dim());
  for (uint i=0; i<min.get_dim();i++) 
    {
      periodic_boundaries[2*i] = min[i];
      periodic_boundaries[2*i+1] = max[i];
      //cout << periodic_boundaries[2*i] << endl;
      //cout << periodic_boundaries[2*i+1] << endl;
    }
  return geodesic_line_segment<Coordinates>::f(bind<Coordinates>(&geodesic_line_segments, _1,_2,_3,periodic_boundaries));
}

geodesic_line_segment<Coordinates>::f Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_geodesic_line_segment(const vector<double>& periodic_boundaries)
{

	/* Versuch, die Funktion direkt zu definieren
	   struct temp{ 

		Point operator()(const Point& p1, const Point& p2, const double& param,
	    					   const vector<double>& periodic_boundaries)
		{     		
			const Coordinates& c1 = dynamic_cast<const Coordinates&>(*p1);
			const Coordinates& c2 = dynamic_cast<const Coordinates&>(*p2);
			
			int dim = c1.get_dim();
		
			(...)

			return result;
		}                                                                           
	} geodesic_line_element_2;
	*/	
	
  return geodesic_line_segment<Coordinates>::f(bind<Coordinates>(&geodesic_line_segments, _1,_2,_3,periodic_boundaries));
}

Coordinates Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::add(const Coordinates& c1, const Coordinates& c2, const vector<double>& periodic_boundaries)
{                                                                           
  uint dim = max(c1.get_dim(), c2.get_dim());
  
  Coordinates result(dim);
  
  for (uint j=0; j<dim; j++) 
    { 
       double sum = c1[j] + c2[j];
      
      // checking if periodic_bounds are defined 
      if (periodic_boundaries.size()>2*j+1)  // otherwise there is no pbc for this dim
	{
	  double periodic_diff = periodic_boundaries[2*j+1] - periodic_boundaries[2*j];
	  if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	    {
	      // cout << "using pbc line" << periodic_boundaries.size()<<endl;
	      while (sum > periodic_diff/2){       
		sum -= periodic_diff;
	      }
	      while (sum <= - periodic_diff/2){ 
		sum += periodic_diff; 
	      }
	    } 
	}
      
      result.set(j,sum);
    }
  return result;
}

function<Coordinates(const Coordinates&,const Coordinates&)> Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_add(const vector<double>& periodic_boundaries)
{
  return function<Coordinates(const Coordinates&,const Coordinates&)>(bind<Coordinates>(&add, _1,_2,periodic_boundaries));
}

Coordinates Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::substract(const Coordinates& c1, const Coordinates& c2, const vector<double>& periodic_boundaries)
{                       
  uint dim = max(c1.get_dim(), c2.get_dim());
  
  Coordinates result(dim);
  
  for (uint j=0; j<dim; j++) 
    { 
      double diff= c1[j] - c2[j];
      
      // checking if periodic_bounds are defined 
      if (periodic_boundaries.size()>2*j+1)  // otherwise there is no pbc for this dim
	{
	  double periodic_diff = periodic_boundaries[2*j+1] - periodic_boundaries[2*j];
	  if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	    {
	      // cout << "using pbc line" << periodic_boundaries.size()<<endl;
	      while (diff > periodic_diff/2){       
		diff -= periodic_diff;
	      }
	      while (diff <= - periodic_diff/2){ 
		diff += periodic_diff; 
	      }
	    } 
	}
      
      result.set(j,diff);
    }
  return result;
}

function<Coordinates(const Coordinates&,const Coordinates&)> Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_substract(const vector<double>& periodic_boundaries)
{
  return function<Coordinates(const Coordinates&,const Coordinates&)>(bind<Coordinates>(&substract, _1,_2,periodic_boundaries));
}


Coordinates Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::scalar_mult(const Coordinates& c, const double& mult, const vector<double>& periodic_boundaries)
{                         
  uint dim = c.get_dim();
  
  Coordinates result(dim);
  
  for (uint j=0; j<dim; j++) 
    { 
      double prod=c[j]*mult;
      
      // checking if periodic_bounds are defined 
      if (periodic_boundaries.size()>2*j+1)  // otherwise there is no pbc for this dim
	{
	  double periodic_diff = periodic_boundaries[2*j+1] - periodic_boundaries[2*j];
	  if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	    {
	      // cout << "using pbc line" << periodic_boundaries.size()<<endl;
	      while (prod > periodic_diff/2){       
		prod -= periodic_diff;
	      }
	      while (prod <= - periodic_diff/2){ 
		prod += periodic_diff; 
	      }
	    } 
	}
      
      result.set(j,prod);
    }
  return result;
}


function<Coordinates(const Coordinates&,const double&)> Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_scalar_mult(const vector<double>& periodic_boundaries)
{
  return function<Coordinates(const Coordinates&,const double&)>(bind<Coordinates>(&scalar_mult, _1,_2,periodic_boundaries));
}

double Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::scalar_prod(const Coordinates& c1, const Coordinates& c2 ,const vector<double>& periodic_boundaries)
{
  uint dim = min(c1.get_dim(), c2.get_dim()); // for all dim>min, prod of components vanishes
  
   // checking both vectors according to pbc
   // TODO if necessary, not implemented yet

   // defining canonical scalar prod

   double result=0;

   for (uint j=0; j<dim; j++) 
     { 
       result+=c1[j]*c2[j];
     }

   return sqrt(result);
}

function<double (const Coordinates&, const Coordinates&)>  Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_scalar_prod(const vector<double>& periodic_boundaries)
{
  return function<double(const Coordinates&, const Coordinates&)>(bind<double>(&scalar_prod, _1,_2, periodic_boundaries));
}

Coordinates Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::canonical_projection(const Coordinates& c, const uint& dim, const vector<double>& periodic_boundaries)
{ 
  /*
    Coordinates result(c);

    for (uint i = 0; i < result.get_dim(); i++)
    {
    if (i != dim) result.set(i,0);
    }
    
    return result;
  */
  return ( geodesic_line_segments(c, Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Reflexion(dim).apply(c), 0.5, periodic_boundaries));
}

function<Coordinates (const Coordinates&,const uint&)> Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_canonical_projection(const vector<double>& periodic_boundaries)
{
  return function<Coordinates(const Coordinates&, const uint&)>(bind<Coordinates>(&canonical_projection,_1,_2, periodic_boundaries));
}

Euclidean_Cart_Coord_Space<Coordinates> Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_space(const vector<double>& periodic_boundaries)
{
  return Euclidean_Cart_Coord_Space<Coordinates>(Geometric_Space<Coordinates>(
									      create_metric(periodic_boundaries),
									      create_geodesic_line_segment(periodic_boundaries)  
									      ),
						 Pre_Hilbert_Space<Coordinates>(
										create_add(periodic_boundaries),
										create_substract(periodic_boundaries),
										create_scalar_mult(periodic_boundaries),
										create_scalar_prod(periodic_boundaries)
										),
						 Projectable_Space<Coordinates>(
									    create_canonical_projection(periodic_boundaries)
									    )
						 );
}

Euclidean_Cart_Coord_Space<Coordinates> Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::create_space(const Coordinates& min, const Coordinates& max)
{
  vector<double> periodic_boundaries(2*min.get_dim());
  for (uint i=0; i<min.get_dim();i++) 
    {
      periodic_boundaries[2*i] = min[i];
      periodic_boundaries[2*i+1] = max[i];
    }

  return create_space(periodic_boundaries);
}

// --------------------------------- Isometries for Euclidean_Cart_Coord_Space<Coordinates> ----------------------------

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Isometry()
: R(P_Matrix<P_Float>()), R_inv(P_Matrix<P_Float>()), p(P_Coordinates<P_Float>()), p_inv(P_Coordinates<P_Float>())
{
}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Isometry(const P_Matrix<P_Float>& R, const P_Matrix<P_Float>& R_inv, const P_Coordinates<P_Float>& p)
: R(R), R_inv(R_inv),p(p),p_inv(R_inv*(p*(-1)))
{
}

Coordinates Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::apply(const Coordinates& c, double* error) const
{
  P_Coordinates<P_Float> P_result = conv_Coord2P_Coord<P_Float>(c);
  //cout << R << endl;
  //cout << p << endl;

  P_result = apply(P_result);

  // calculate euclidean norm of derivation/error
  if(error)
    {
      *error = 0;
      for (uint i=0; i< P_result.get_dim(); i++)
	*error += pow(P_result[i].error,2);
      
      *error = sqrt(*error); 
    }
  // cout << "apply result" << P_result << "|" << conv_P_Coord2Coord(P_result) << endl;
  //cout.flush();
  return conv_P_Coord2Coord(P_result);
}

P_Coordinates<P_Float> Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::apply(const P_Coordinates<P_Float>& c) const
{
  P_Coordinates<P_Float> P_result = (R*c) - p; // R*c -p
  return P_result;
}

Isometry<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::operator*(const Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >& T) const
{
  //cout << "Trafo concat" << endl;
  //cout << R << endl << R_inv << endl << p << p_inv << endl;
  //cout << T.R << endl << T.R_inv << endl << T.p << T.p_inv << endl;
  P_Matrix<P_Float> R_result = R * T.R;
  P_Matrix<P_Float> R_inv_result = T.R_inv * R_inv;
  P_Coordinates<P_Float> p_result = R * T.p + p;  // false(?):T.R_inv * (T.p_inv +  R_inv*p_inv;
  //cout << "result:" << R_result << endl << R_inv_result << endl << p_result << endl;
  return Isometry<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >( R_result, R_inv_result, p_result );
}

Isometry<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::inverse()
{
  return  Isometry<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >( R_inv, R, p_inv);
}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Identity() 
{ 
  return Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >(); 
}

bool Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::operator==(const Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >& T) const
{
  return (R == T.R && p == T.p);
}

bool  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::apply_equal(const Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >& T, const Coordinates& c) const
{
  P_Coordinates<P_Float> p_c = conv_Coord2P_Coord<P_Float>(c);
  //cout << apply(p_c)<< "==" << T.apply(p_c) << "?" << (apply(p_c) == T.apply(p_c)) << endl;
  return (apply(p_c) == T.apply(p_c));
}

double Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::get_error(const Coordinates& c) const
{
  double result;
  this->apply(c, &result);
  return result;
}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Translation(const Coordinates& p1, const Coordinates& p2)
{
  return Isometry<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >(P_Matrix<P_Float>(), P_Matrix<P_Float>(), conv_Coord2P_Coord<P_Float>(p1) - conv_Coord2P_Coord<P_Float>(p2) ); 
}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Rotation(const double& angle, const vector<Coordinates>& invariant_simplex) 
{
   // using Aguiera-Perez Algorithm

  // first determine dim of space (it's the maximum of the number of coordinates of the simplex)
  uint dim=0;
  for (vector<Coordinates>::const_iterator iter = invariant_simplex.begin(); iter !=  invariant_simplex.end(); iter++)
    dim = max(dim,iter->get_dim());

  // now check if it's an (dim-1) simplex
  assert(dim == invariant_simplex.size()-1);
  
  // TODO ...

}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(const double& angle, const uint& dim_1, const uint& dim_2)
{
  uint dim = max(dim_1, dim_2);
 
  P_Matrix<P_Float> R;
  R.set(dim,dim,P_Float(1));
 
  for (uint i=0; i<=dim; i++)
     for (uint j=0; j<=dim; j++)
       {
	 if ((i == dim_1 && j == dim_1) || (i == dim_2 && j == dim_2)) R.set(i,j,cos(angle));
	 else if (i == dim_2 && j == dim_1) R.set(i,j,sin(angle));
	 else if (i == dim_1 && j == dim_2) R.set(i,j ,-sin(angle));
	 else if (i==j) R.set(i,j,1);
	 else  R.set(i,j, 0);
       }
  P_Matrix<P_Float> R_inv(R);
  R_inv.set(dim_1,dim_2, R.get(dim_2,dim_1));  
  R_inv.set(dim_2,dim_1, R.get(dim_1,dim_2)); 

  //cout << "Pure Main Rotation created with angle " << angle/M_PI*180 << ":" << endl << R <<endl << R_inv << endl;
  //cout << "Rdim:"<<R.get_dim() << endl;

  return Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >(R, R_inv);
}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Reflexion(const uint& dim)
{
  P_Matrix<P_Float> M;
  M.set(dim,dim, -1);
  return Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >(M,M);
}

Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Reflexion_along_Hyperplane(const vector<Coordinates>& simplex)
{
  return Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >(); //TODO
}

// ------------------------------------ Euclidean_Cart_Coord_Space<Complex> ---------------------------------------

double Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::metrics(const Complex& c1, 
									    const Complex& c2,
									    const double& cutoff,
									    const vector<double>& periodic_boundaries)
{  
  Complex diff=c2-c1;

  // checking if periodic_bounds are defined 
  if (periodic_boundaries.size()> 1)  // otherwise there is no pbc for this dim
    {
      double periodic_diff = periodic_boundaries[1] - periodic_boundaries[0];
      if (periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	{
	  // cout << "using pbc metric\n";
	  while (real(diff) > periodic_diff/2){       
	    diff -= periodic_diff;
	  }
	  while ( real(diff) < -periodic_diff/2){ 
	    diff += periodic_diff;
	  }
	}
    }

// checking if periodic_bounds are defined 
  if (periodic_boundaries.size()> 3)  // otherwise there is no pbc for this dim
    {
      double periodic_diff = periodic_boundaries[3] - periodic_boundaries[2];
      if (periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	{
	  // cout << "using pbc metric\n";
	  while (imag(diff) > periodic_diff/2){       
	    diff -= Complex(0,periodic_diff);
	  }
	  while (imag(diff) < -periodic_diff/2){ 
	    diff += Complex(0,periodic_diff);
	  }
	}
    }
 
  return abs(diff);
}

metric<Complex>::f Space_Factory<Complex,  Euclidean_Cart_Coord_Space<Complex> >::create_metric(const vector<double>& periodic_boundaries)
{
	
  return metric<Complex>::f(bind<double>(&metrics,_1,_2,_3, periodic_boundaries));
	
}

metric<Complex>::f Space_Factory<Complex,  Euclidean_Cart_Coord_Space<Complex> >::create_metric(const Complex& min, const Complex& max)
{
  vector<double> periodic_boundaries(4);
 
  periodic_boundaries[0] = real(min);
  periodic_boundaries[1] = real(max);
  periodic_boundaries[2] = imag(min);
  periodic_boundaries[3] = imag(max);

  return metric<Complex>::f(bind<double>(&metrics,_1,_2,_3,periodic_boundaries));
}


// see (create_euclidean_cart_coordinate_metric::IMPORTANT)

// line of R^n

Complex Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::geodesic_line_segments(const Complex& c1, const Complex& c2, 
								       const double& param,
								       const vector<double>& periodic_boundaries)
{     		  
  if(param==0) return Complex(c1);
  if(param==1) return Complex(c2);

  Complex result = c1 + (c2-c1)*param;
      
  // now we have to check, if point has been moved out of the bounding box and correct this
  // corresponding to the periodic boundary condition
      
  // checking if periodic_bounds are defined 
  if (periodic_boundaries.size()>1)  // otherwise there is no pbc for this dim
    {
      double periodic_diff = periodic_boundaries[1] - periodic_boundaries[0];
      if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	{
	  while (real(result) > periodic_boundaries[1]) 
	    result -= periodic_diff;
	  while (real(result) < periodic_boundaries[0])
	    result += periodic_diff;
	  
	} 
    }
  if (periodic_boundaries.size()>3)  // otherwise there is no pbc for this dim
    {
      double periodic_diff = periodic_boundaries[3] - periodic_boundaries[2];
      if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	{
	  while (imag(result) > periodic_boundaries[3]) 
	    result -= Complex(0,periodic_diff);
	  while (imag(result) < periodic_boundaries[2])
	    result += Complex(0,periodic_diff);
	  
	} 
    }

  return result;
}

geodesic_line_segment<Complex>::f Space_Factory<Complex,  Euclidean_Cart_Coord_Space<Complex> >::create_geodesic_line_segment(const Complex& min, const Complex& max)
{
  vector<double> periodic_boundaries(4);
  
  periodic_boundaries[0] = real(min);
  periodic_boundaries[1] = real(max);
  periodic_boundaries[2] = imag(min);
  periodic_boundaries[3] = imag(max);
  
  return geodesic_line_segment<Complex>::f(bind<Complex>(&geodesic_line_segments, _1,_2,_3,periodic_boundaries));
}

geodesic_line_segment<Complex>::f Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_geodesic_line_segment(const vector<double>& periodic_boundaries)
{	
  return geodesic_line_segment<Complex>::f(bind<Complex>(&geodesic_line_segments, _1,_2,_3,periodic_boundaries));
}

Complex Space_Factory<Complex,  Euclidean_Cart_Coord_Space<Complex> >::add(const Complex& c1, const Complex& c2, const vector<double>& periodic_boundaries)
{                                                                           
 Complex result = c1 + c2;
      
  // now we have to check, if point has been moved out of the bounding box and correct this
  // corresponding to the periodic boundary condition
      
  // checking if periodic_bounds are defined 
  if (periodic_boundaries.size()>1)  // otherwise there is no pbc for this dim
    {
      double periodic_diff = periodic_boundaries[1] - periodic_boundaries[0];
      if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	{
	  while (real(result) > periodic_boundaries[1]) 
	    result -= periodic_diff;
	  while (real(result) < periodic_boundaries[0])
	    result += periodic_diff;
	  
	} 
    }
  if (periodic_boundaries.size()>3)  // otherwise there is no pbc for this dim
    {
      double periodic_diff = periodic_boundaries[3] - periodic_boundaries[2];
      if ( periodic_diff > 0) //  valid definition (if not, it's a way to skip pbcs in certain dims)
	{
	  while (imag(result) > periodic_boundaries[3]) 
	    result -= Complex(0,periodic_diff);
	  while (imag(result) < periodic_boundaries[2])
	    result += Complex(0,periodic_diff);
	  
	} 
    }
  
  return result;
}

function<Complex(const Complex&,const Complex&)> Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_add(const vector<double>& periodic_boundaries)
{
  return function<Complex(const Complex&,const Complex&)>(bind<Complex>(&add, _1,_2,periodic_boundaries));
}

function<Complex(const Complex&,const Complex&)> Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_substract(const vector<double>& periodic_boundaries)
{
  return function<Complex(const Complex&,const Complex&)>(bind<Complex>(&add, _1-_2, 0 ,periodic_boundaries));
}

function<Complex(const Complex&,const double&)> Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_scalar_mult(const vector<double>& periodic_boundaries)
{
  return function<Complex(const Complex&,const double&)>(bind<Complex>(&add, _1*_2,0,periodic_boundaries));
}

double Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::scalar_prod(const Complex& c1, const Complex& c2 ,const vector<double>& periodic_boundaries)
{
   // defining canonical scalar prod 
   
  // checking both vectors according to pbc
  // TODO if necessary, not implemented yet

  return sqrt(real(c1)*real(c2)+imag(c1)*imag(c2));
}

function<double (const Complex&, const Complex&)>  Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_scalar_prod(const vector<double>& periodic_boundaries)
{
  return function<double(const Complex&, const Complex&)>(bind<double>(&scalar_prod, _1,_2, periodic_boundaries));
}

Complex Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::canonical_projection(const Complex& c, const uint& dim, const vector<double>& periodic_boundaries)
{   
  assert(dim<2);
  return (dim==0)? Complex(real(c)): Complex(0,imag(c));
}

function<Complex (const Complex&,const uint&)> Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_canonical_projection(const vector<double>& periodic_boundaries)
{
  return function<Complex(const Complex&, const uint&)>(bind<Complex>(&canonical_projection,_1,_2, periodic_boundaries));
}

Euclidean_Cart_Coord_Space<Complex> Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >::create_space(const vector<double>& periodic_boundaries)
{
  return Euclidean_Cart_Coord_Space<Complex>(Geometric_Space<Complex>(
								      create_metric(periodic_boundaries),
								      create_geodesic_line_segment(periodic_boundaries)  
								      ),
					     Pre_Hilbert_Space<Complex>(
									create_add(periodic_boundaries),
									create_substract(periodic_boundaries),
									create_scalar_mult(periodic_boundaries),
									create_scalar_prod(periodic_boundaries)
									),
					     Projectable_Space<Complex>(
								    create_canonical_projection(periodic_boundaries)
								    )
					     );
}

Euclidean_Cart_Coord_Space<Complex> Space_Factory<Complex,Euclidean_Cart_Coord_Space<Complex> >::create_space(const Complex& min, const Complex& max)
{
  vector<double> periodic_boundaries(4);
  
  periodic_boundaries[0] = real(min);
  periodic_boundaries[1] = real(max);
  periodic_boundaries[2] = imag(min);
  periodic_boundaries[3] = imag(max);

  return create_space(periodic_boundaries);
}

// --------------------------------- Isometries for Euclidean_Cart_Coord_Space<Complex> ----------------------------

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Isometry(const Complex& rotation, const Complex& point, const bool& inv)
  :  _r(rotation/abs(rotation)),_p(point), _inv(inv)
{
}

Complex Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::apply(const Complex& c, double* error) const
{
  //cout << "apply" << _r << _p << _inv << endl;
  Complex result =  _r*(_inv?conj(c):c) - _p;
  //cout << "result:" << result << endl;
  if(error) *error = DBL_EPSILON; // TODO really, REALLY bad estimation of error !!!
  return result;
}

Isometry<Complex,Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::operator*(const Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >& T) const
{
  return Isometry<Complex,Euclidean_Cart_Coord_Space<Complex> >(_r*(_inv?conj(T._r):T._r), (_r*(_inv?conj(T._p):T._p))+_p, _inv && T._inv);
}

Isometry<Complex,Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::inverse()
{
  return Isometry<Complex,Euclidean_Cart_Coord_Space<Complex> >(_inv?conj(Complex(1)/_r):Complex(1)/_r, -(_inv?conj(_p/_r):_p/_r));
}

bool Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::operator==(const Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >& T) const
{
  return (abs(_p-T._p)<=2*DBL_EPSILON && abs(_r-T._r)<=2*DBL_EPSILON && _inv == T._inv );  // TODO really bad estimation of error !!! (see also above)
}

 bool Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::apply_equal(const Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >& T, const Complex& p) const
{
  return (abs(apply(p)-T.apply(p))<= 2*DBL_EPSILON); // TODO error see above
}

double Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::get_error(const Complex& c) const
{
  double result;
  this->apply(c, &result);
  return result;
}

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Identity()
{ 
  return Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >(); 
}

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Translation(const Complex& p1, const Complex& p2)
{
  //cout << "new Transl" << Complex(1) << p1-p2 << endl;
  return Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >(Complex(1),p1-p2);
}

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Rotation(const Complex& c)
{
  return Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >(c);
}

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Rotation(const double& angle)
{
  //cout << "new Rot" << angle << exp(Complex(0,1)*angle) << endl;
  return Pure_Rotation(exp(Complex(0,1)*angle));
}

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Main_Reflexion()
{
  return Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >(Complex(1),0,true);
}

/*
Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Reflexion_along_line(const Line<Complex>& line)
{
  return Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >(); //TODO
}

Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Reflexion_along_line(const Complex& p1, const Complex& p2)
{
  return Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >(); //TODO
}
*/

// ----------------------------------------- Tesselation for Euclidean_Cart_Coord_Space ----------------------------------------

 const Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::Discrete_Symmetry_Group Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >::create_Tess_Group(const double& NN_dist, const vector<uint>& schlaefli)
{
  assert(NN_dist >0);
 
 Discrete_Symmetry_Group result;

 if(schlaefli.size()==2) // case 2D
   {
     // cout <<schlaefli[0] << ":" << schlaefli[1] << ":" << 1./schlaefli[0] + 1./schlaefli[1] << endl;
     assert( // 1./schlaefli[0] + 1./schlaefli[1] == 0.5
	       (schlaefli[0] == 4 && schlaefli[1] == 4) // cubic
	       || (schlaefli[0] == 3 && schlaefli[1] == 6) // triangular
	       || (schlaefli[0] == 6 && schlaefli[1] == 3) // hexagonal
	     ); // otherwise invalid
     double d[1] = {NN_dist/2};
     Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > trans =  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Translation(Coordinates(1,d));
     Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > invol = Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(M_PI);

     for (uint i=0; i< schlaefli[1]; i++)
       {
	 double angle = (double(i)/schlaefli[1])*2*M_PI;
	 Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > rot = Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(angle);
	 result.push_back(rot.inverse()*trans.inverse()*invol*trans*rot); 
       }
   } // end 2D

 else if (schlaefli.size()==3) // case 3D
   {
     assert(schlaefli[0] == 4 && schlaefli[1] == 3 && schlaefli[2] == 4); // there is only this regular tesselation of 3d euclidean space  (cubic honeycomb)

     double d[1] = {NN_dist/2};
     Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > trans =  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Translation(Coordinates(1,d));
     Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > invol = Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(M_PI);
     for (uint i=0; i< 4; i++)
       {
	 double angle = (double(i)/2)*M_PI;
	 Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > rot = Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(angle);
	 result.push_back(rot.inverse()*trans.inverse()*invol*trans*rot);
       }
     double angle = M_PI/2;
     Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > rot = Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(angle,0,2);
     invol = Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(M_PI,0,2);
     result.push_back(rot.inverse()*trans.inverse()*invol*trans*rot);
     result.push_back(rot*trans.inverse()*invol*trans*rot.inverse());
   }
 return result;
}

const Tesselation<Complex,Euclidean_Cart_Coord_Space<Complex> >::Discrete_Symmetry_Group 
Tesselation<Complex,Euclidean_Cart_Coord_Space<Complex> >
::create_Tess_Group(const double& NN_dist, const uint schlaefli_p, const uint schlaefli_q)
{
  assert(NN_dist >0);
 
 Discrete_Symmetry_Group result;

 assert( //1./schlaefli_p + 1./schlaefli_q == 0.5
	   (schlaefli_p == 4 && schlaefli_q == 4) // cubic
	   || (schlaefli_p == 3 && schlaefli_q == 6) // triangular
	   || (schlaefli_p == 6 && schlaefli_q == 3) // hexagonal
	 ); // otherwise invalid
 Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > trans 
   =  Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Translation(NN_dist/2);
 Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > invol 
   = Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Rotation(M_PI);
 
 for (uint i=0; i< schlaefli_q; i++)
   {
     double angle = (double(i)/schlaefli_q)*2*M_PI;
     Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > rot 
       = Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >::Pure_Rotation(angle);
     result.push_back(rot.inverse()*trans.inverse()*invol*trans*rot);
   }
 
 return result;
}

// ==================================== HYPERBOLIC SPACE - HALFSPACE MODEL ===========================================

// ----------------------------------------- Hyperbolic_UHP_Space<Coordinates> ----------------------------------------

double Space_Factory<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::metrics(const Coordinates& c1, 
									 const Coordinates& c2,
									 const double& cutoff)
{
  // TODO ...
  return 0;
}

metric<Coordinates>::f Space_Factory<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::create_metric()
{
	return metric<Coordinates>::f(metrics);
}

Coordinates Space_Factory<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::geodesic_line_segments(const Coordinates& c1, 
												  const Coordinates& c2, 
												  const double& param)
{     		

  // TODO ...
  return Coordinates();
}

geodesic_line_segment<Coordinates>::f Space_Factory<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::create_geodesic_line_segment()
{	
  return geodesic_line_segment<Coordinates>::f(geodesic_line_segments);
}


Hyperbolic_UHP_Space<Coordinates> Space_Factory<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::create_space()
{
  return Hyperbolic_UHP_Space<Coordinates>(Geometric_Space<Coordinates>(create_metric(),create_geodesic_line_segment())
					   );
}

// --------------------------------- Isometries for Hyperbolic_UHP_Space<Coordinates> ----------------------------

Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::Isometry(const double& angle, const uint& rot_dim)
{
  // TODO
}


Coordinates Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::apply(const Coordinates& p, double* error) const
{
  // TODO
}

Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> > Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::operator*(const Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >& T) const
{
  // TODO
}

Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> > Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::inverse()
{
  // TODO
}

bool  Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >::apply_equal(const Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >& T, const Coordinates& c) const
{
  return (apply(c) == T.apply(c)); // TODO
}

Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::Identity()
{
  return Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >();
}

Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::Pure_Translation(const Coordinates& p1, const Coordinates& p2)
{
  // TODO
}

Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::Pure_Rotation(const double& angle,const uint& rot_dim_start)
{
  // TODO
}

Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::Reflexion_along_line(const Coordinates& p1, const Coordinates& p2)
{
  // TODO
}


// ----------------------------------------- Hyperbolic_UHP_Space<Complex> ----------------------------------------

double Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::metrics(const Complex& c1, 
								     const Complex& c2,
								     const double& cutoff)
{
  return 0; // TODO 
}

metric<Complex>::f Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::create_metric()
{
  return metric<Complex>::f(metrics);
}

Complex Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::geodesic_line_segments(const Complex& c1, 
										      const Complex& c2, 
										      const double& param)
{     		
  
  // TODO ...
  return Complex();
}

geodesic_line_segment<Complex>::f Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::create_geodesic_line_segment()
{	
  return geodesic_line_segment<Complex>::f(geodesic_line_segments);
}


Hyperbolic_UHP_Space<Complex> Space_Factory<Complex,Hyperbolic_UHP_Space<Complex> >::create_space()
{
  return Hyperbolic_UHP_Space<Complex>(Geometric_Space<Complex>(create_metric(), create_geodesic_line_segment()));
}

// --------------------------------- Isometries for Hyperbolic_UHP_Space<Complex> ----------------------------

Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::Isometry(const double& angle, const uint& rot_dim)
{
  // TODO
}


Complex Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::apply(const Complex& p, double* error) const
{
  // TODO
}

Isometry<Complex,Hyperbolic_UHP_Space<Complex> > Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::operator*(const Isometry<Complex, Hyperbolic_UHP_Space<Complex> >& T) const
{
  // TODO
}

Isometry<Complex,Hyperbolic_UHP_Space<Complex> > Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::inverse()
{
  // TODO
}

bool Isometry<Complex, Hyperbolic_UHP_Space<Complex> >::apply_equal(const Isometry<Complex, Hyperbolic_UHP_Space<Complex> >& T, const Complex& p) const
{
  return (abs(apply(p)-T.apply(p))<= 2*DBL_EPSILON); // TODO error 
}

Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::Identity()
{
  return Isometry<Complex, Hyperbolic_UHP_Space<Complex> >();
}

Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::Pure_Translation(const Complex& p1, const Complex& p2)
{
  // TODO
}

Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::Pure_Rotation(const double& angle,const uint& rot_dim_start)
{
  // TODO
}

Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Isometry<Complex,Hyperbolic_UHP_Space<Complex> >::Reflexion_along_line(const Complex& p1, const Complex& p2)
{
  // TODO
}

// ------------------------------------------ Tesselations of Hyperbolic_UHP_Space ---------------------------------------------------------------

const Tesselation<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::Discrete_Symmetry_Group Tesselation<Coordinates,Hyperbolic_UHP_Space<Coordinates> >::create_Tess_Group(const vector<uint>& schlaefli)
{
  assert(schlaefli.size()==2); // only 2d implemented at the moment

  Discrete_Symmetry_Group result;

  // TODO

  return result;
}

const Tesselation<Complex,Hyperbolic_UHP_Space<Complex> >::Discrete_Symmetry_Group Tesselation<Complex,Hyperbolic_UHP_Space<Complex> >::create_Tess_Group(const uint schlaefli_p, const uint schlaefli_q)
{ 
  assert( 1./schlaefli_p + 1./schlaefli_q < 0.5);

  int schlaefli_q_i = schlaefli_q;
  
  Discrete_Symmetry_Group result;
 
  // TODO

   return result;
}

// ===================================== HYPERBOLIC SPACE - POINCARE DISK MODEL ==========================================

//--------------------------------------- Hyperbolic_Disk_Space<Coordinates> ---------------------------------------

double Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::metrics(const Coordinates& c1, 
									       const Coordinates& c2,
									       const double& cutoff)
{  
  double norm_1sq =0;
  double norm_2sq =0;
  double norm_diffsq =0;
  uint dim = max(c1.get_dim(),c2.get_dim());
  
  for (uint j=0; j<dim; j++) 
    {
      double diff=c2[j]-c1[j];

      norm_1sq += pow(c1[j],2);
      norm_2sq += pow(c2[j],2);
      norm_diffsq += pow(diff,2);
    }
  //  cout << "metrics" << norm_1sq << ":" << norm_2sq << ":" << norm_diffsq << ":" << acosh(1 + 2*norm_diffsq/((1-norm_1sq)*(1-norm_2sq))) << endl;
  return acosh(1 + 2*norm_diffsq/((1-norm_1sq)*(1-norm_2sq)));
}

metric<Coordinates>::f Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_metric()
{
  return metric<Coordinates>::f(metrics);
}

Coordinates Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >
::geodesic_line_segments(const Coordinates& c1, const Coordinates& c2, 
			 const double& param)
{     		
  if(param==0) return Coordinates(c1);
  if(param==1) return Coordinates(c2);

  uint dim = max(c1.get_dim(),c2.get_dim());

  // using variation of Alguiera-Perez Algorithm i.e. rotating into a 2 dim disk and then working there

  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > T = Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Identity();

// rotate c1 into X_n axis

  Coordinates p1 = c1;

  for (uint i=0; i<dim-1;i++)
    {
      Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > M 
	= Isometry<Coordinates,  Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Rotation(atan2(p1[i],p1[i+1]), i, i+1); 
      p1 = M.apply(p1);
      T = M*T;
    }

  // rotate c2 into X_n-1 - X_n - Plane

  Coordinates p2 = c2;
  p2 = T.apply(p2);

  for (uint i=0; i<dim-2;i++)
    {
      Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > M 
	= Isometry<Coordinates,  Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Rotation(atan2(p2[i],p2[i+1]), i, i+1);
      p2 = M.apply(p2);
      T = M*T;
    }

  // now move point using Translation in 2D Poincare Disk

  double dist = metrics(p1,p2);
  
  // need implementation of translations in isometry group. will use workaround instead by doing it manually
  //   Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > M = Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Translation(p1);
  //    T= M*T;

  Complex pp1(p1[dim-2],p1[dim-1]);
  Complex pp2(p2[dim-2],p2[dim-1]);
  pp2 = (pp2 - pp1)/((conj(pp1*(-1.))*pp2)+1.);
  
  double dist_PD = abs(pp2);

  // and now let's rescale

  double new_dist_PD = sqrt((cosh(dist*param) - 1)/(cosh(dist*param) +1 ));
  double ratio = new_dist_PD/dist_PD;

  pp2 *= ratio;

  // now rewind all trafos

  pp2 = (pp2+pp1)/(conj(pp1)*pp2+1.);
  p2.set(dim-2,real(pp2));
  p2.set(dim-1,imag(pp2));

  Coordinates result = T.inverse().apply(p2); 

  // check if a coordinate of result is NaN
  /*
  for(uint i=0; i<result.get_dim(); i++)
    {
      if(isnan(result[i]))
	{
	  cout << "[Geodesic]: NaN in result detected!!!" << endl;
	  cout << "Parameters had been:" << endl;
	  cout << c1 << c2 << endl;
	  exit(1);
	}
    }
  */
  return result;
}

geodesic_line_segment<Coordinates>::f Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_geodesic_line_segment()
{	
  return geodesic_line_segment<Coordinates>::f(geodesic_line_segments);
}

Coordinates Space_Factory<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::canonical_projection(const Coordinates& c, const uint& dim)
{ 
  return(geodesic_line_segments(c, Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Reflexion(dim).apply(c), 0.5));
}

function<Coordinates (const Coordinates&,const uint&)> Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_canonical_projection()
{	
  return function<Coordinates (const Coordinates&,const uint&)>(canonical_projection);
}

Hyperbolic_Disk_Space<Coordinates> Space_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_space()
{
  return Hyperbolic_Disk_Space<Coordinates>(Geometric_Space<Coordinates>(create_metric(),create_geodesic_line_segment()),
					    Projectable_Space<Coordinates>(create_canonical_projection())
					    );
}

// --------------------------------- Isometries for Hyperbolic_Disk_Space<Coordinates> ----------------------------

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Isometry()
  : R(P_Matrix<P_Float>()), R_inv(P_Matrix<P_Float>()) //, p(P_Coordinates<P_Float>()),p_inv(P_Coordinates<P_Float>()) TODO implement translations
{
}

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Isometry(const P_Matrix<P_Float>& R, const P_Matrix<P_Float>& R_inv)
  : R(R), R_inv(R_inv) // ,p(p),p_inv(R_inv*(p*(-1))) TODO see above
{
}

Coordinates Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::apply(const Coordinates& c, double* error) const
{
  P_Coordinates<P_Float> P_result = conv_Coord2P_Coord<P_Float>(c);
  //cout << R << endl;

  P_result = apply(P_result);
  uint dim =  P_result.get_dim();

  // calculate poincare disc norm of derivation/error
   
  if(error)
    {
      *error = 0;
      double r_sq =0;
      for (uint i=0; i< P_result.get_dim(); i++)
	{
	  *error += pow(P_result[i].error,2);
	  r_sq +=  pow(P_result[i].value,2);
	}

      *error = sqrt(*error/pow(1-r_sq,int(dim))); 
      
    }
  //cout << "apply result" << P_result << "|" << conv_P_Coord2Coord(P_result) << endl;
  //cout.flush();
  
  return conv_P_Coord2Coord(P_result);
}

P_Coordinates<P_Float> Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::apply(const P_Coordinates<P_Float>& c) const
{
  P_Coordinates<P_Float> P_result = (R*c); // R*c
  return P_result;
}

Isometry<Coordinates,Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::operator*(const Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >& T) const
{
  //cout << "Trafo concat" << endl;
  //cout << R << endl << R_inv <<  endl;
  //cout << T.R << endl << T.R_inv << endl;
  P_Matrix<P_Float> R_result = R * T.R;
  P_Matrix<P_Float> R_inv_result = T.R_inv * R_inv;
  
  return Isometry<Coordinates,Hyperbolic_Disk_Space<Coordinates> >( R_result, R_inv_result);
}

Isometry<Coordinates,Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::inverse()
{
  return  Isometry<Coordinates,Hyperbolic_Disk_Space<Coordinates> >( R_inv, R);
}

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Identity() 
{ 
  return Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >(); 
}

bool Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::operator==(const Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >& T) const
{
  return (R == T.R);
}

bool  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::apply_equal(const Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >& T, const Coordinates& c) const
{
  P_Coordinates<P_Float> p_c = conv_Coord2P_Coord<P_Float>(c);
  return (apply(p_c) == T.apply(p_c));
}

double Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::get_error(const Coordinates& c) const
{
  double result;
  this->apply(c, &result);
  
  return result;
}

/* TODO see above

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Translation(const Coordinates& point)
{
  return Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >(); // TODO 0,0, conv_Coord2P_Coord<P_Float>(point)*(-1));
}

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Translation(const Coordinates& p1, const Coordinates& p2)
{
  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > T = Pure_Translation(p2);
  return T.inverse() * Pure_Translation(T.apply(p1));
}
*/

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Rotation(const double& angle, const uint& dim_1, const uint& dim_2)
{
 uint dim = max(dim_1, dim_2);
 
  P_Matrix<P_Float> R;
  R.set(dim,dim,P_Float(1));
 
  for (uint i=0; i<=dim; i++)
     for (uint j=0; j<=dim; j++)
       {
	 if ((i == dim_1 && j == dim_1) || (i == dim_2 && j == dim_2)) R.set(i,j,cos(angle));
	 else if (i == dim_2 && j == dim_1) R.set(i,j,sin(angle));
	 else if (i == dim_1 && j == dim_2) R.set(i,j ,-sin(angle));
	 else if (i==j) R.set(i,j,1);
	 else  R.set(i,j, 0);
       }
  P_Matrix<P_Float> R_inv(R);
  R_inv.set(dim_1,dim_2, R.get(dim_2,dim_1));  
  R_inv.set(dim_2,dim_1, R.get(dim_1,dim_2)); 

  return Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >(R, R_inv);
}

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Reflexion(const uint& dim)
{
  P_Matrix<P_Float> M;
  M.set(dim,dim, -1);
  return Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >(M,M);
}

Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Reflexion_along_hyperplane(const vector<Coordinates>& simplex)
{
  return Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >(); //TODO
}

// --------------------------------------- Hyperbolic_Disk_Space<Complex> ---------------------------------------

double Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::metrics(const Complex& c1, 
			      const Complex& c2,
			      const double& cutoff)
{  
  return acosh(1 + 2*norm(c2-c1)/(1- norm(c1))/(1- norm(c2))); // norm(z) = abs(z)^2
}

metric<Complex>::f Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::create_metric()
{
  return metric<Complex>::f(&metrics);
}

Complex Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::geodesic_line_segments(const Complex& c1, 
					      const Complex& c2, 
					      const double& param)
{     		

  if(param==0) return Complex(c1);
  if(param==1) return Complex(c2);

  Hyperbolic_Disk_Space<Complex>::Isometry T = Hyperbolic_Disk_Space<Complex>::Isometry::Pure_Translation(c1);

  Complex c3 = T.apply(c2);
  double dist_PD = abs(c3);
  double dist = metrics(c1,c2);
  double new_dist_PD = sqrt(cosh((dist*param - 1)/(dist*param +1 )));
  return T.inverse().apply(new_dist_PD/dist_PD*c3);
}

geodesic_line_segment<Complex>::f Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::create_geodesic_line_segment()
{	
  return geodesic_line_segment<Complex>::f(geodesic_line_segments);
}

Complex Space_Factory<Complex, Hyperbolic_Disk_Space<Complex> >::canonical_projection(const Complex& c, const uint& dim)
{ 
  if(dim==0)
    return(geodesic_line_segments(c, Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Main_Reflexion().apply(c), 0.5));
  else
    {
      Complex c_m = (Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Rotation(M_PI/2).inverse()
		     *Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Main_Reflexion()
		     *Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Rotation(M_PI/2)
		     ).apply(c);
      return(geodesic_line_segments(c, c_m, 0.5));
    }
}

function<Complex(const Complex&, const uint&)> Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::create_canonical_projection()
{	
  return function<Complex(const Complex&, const uint&)>(canonical_projection);
}

Hyperbolic_Disk_Space<Complex> Space_Factory<Complex,Hyperbolic_Disk_Space<Complex> >::create_space()
{
  return Hyperbolic_Disk_Space<Complex>(Geometric_Space<Complex>(create_metric(),create_geodesic_line_segment()),
					Projectable_Space<Complex>(create_canonical_projection())
					);
}

// --------------------------------- Isometries for Hyperbolic_Disk_Space<Complex> ----------------------------

Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Isometry(const Complex& rotation, const Complex& point, const bool& inv)
  : _p(point), _r(rotation/abs(rotation)), _inv(inv)
{
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Isometry(const Prec_Complex& rotation, const Prec_Complex& point, const bool& inv)
  : _p(point), _r(rotation), _inv(inv)
{
}

Complex Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::apply(const Complex& z, double* error) const
{
  //cout << "apply:" << _r << _p << _inv << z << endl;
  if(error) *error = DBL_EPSILON; // TODO really, REALLY bad estimation of error !!!
  //cout <<  (_p + (_r*(_inv?conj(z):z)))/((conj(_p)*_r*(_inv?conj(z):z)) + 1) << endl;
  Prec_Complex result((_p + (_r*(_inv?conj(z):z)))/((conj(_p)*_r*(_inv?conj(z):z)) + 1)); // (r*z + p)/(conj(p)*r*z +1) resp. (r*conj(z) + p)/(conj(p)*r*conj(z) +1)
  return Complex(real(result),imag(result));
}

Isometry<Complex,Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::operator*(const Isometry<Complex, Hyperbolic_Disk_Space<Complex> >& T) const
{
  //cout << "mult " << endl;
  //cout << _r << _p << _inv << endl;
  //cout << T._r << T._p << T._inv << endl;
  Prec_Complex denom = _r*(_inv?conj(T._p):T._p)*conj(_p) +  1;
  Prec_Complex R = (_r*(_inv?conj(T._r):T._r)+_p*(_inv?(conj(T._r)*T._p):(T._r*conj(T._p))))/denom;
  Prec_Complex P = (_r*(_inv?conj(T._p):T._p)+_p)/denom;
  R = normalize(R);
  //cout << "result: "<<  R << P << "||" << denom << (_inv && T._inv) << endl;
  return Isometry<Complex,Hyperbolic_Disk_Space<Complex> >(R,P,!(_inv ==T._inv) ) ;
}


bool Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::operator==(const Isometry<Complex, Hyperbolic_Disk_Space<Complex> >& T) const
{
  return (abs(_p-T._p)<= 2*DBL_EPSILON && abs(_r-T._r)<= 2*DBL_EPSILON && _inv == T._inv );  // TODO really bad estimation of error !!! (see also above)
}

 bool Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::apply_equal(const Isometry<Complex, Hyperbolic_Disk_Space<Complex> >& T, const Complex& p) const
{
  return (abs(apply(p)-T.apply(p))<= 2*DBL_EPSILON); // TODO error see above
}

Isometry<Complex,Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::inverse()
{
  return (Isometry<Complex,Hyperbolic_Disk_Space<Complex> >(Complex(1),0,_inv) 
	  * (Isometry<Complex,Hyperbolic_Disk_Space<Complex> >(conj(_r)) 
	     * Isometry<Complex,Hyperbolic_Disk_Space<Complex> >(1,_p*-1)));
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Identity()
{ 
  return Isometry<Complex, Hyperbolic_Disk_Space<Complex> >(); 
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Translation(const Complex& p)
{
  return Isometry<Complex, Hyperbolic_Disk_Space<Complex> >(1,-p);
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Translation(const Complex& p1, const Complex& p2)
{
  Isometry<Complex, Hyperbolic_Disk_Space<Complex> > T = Pure_Translation(p2);
  return T.inverse() * (Pure_Translation(T.apply(p1)) * T) ;
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Rotation(const Complex& c)
{
  return Isometry<Complex, Hyperbolic_Disk_Space<Complex> >(c);
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Rotation(const double& angle)
{
  return Pure_Rotation(exp(Complex(0,1)*angle));
}

Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Main_Reflexion()
{
  return Isometry<Complex,Hyperbolic_Disk_Space<Complex> >(Complex(1),0,true);
}

/*
Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Reflexion_along_line(const Complex& p1, const Complex& p2)
{
  // TODO
}
*/

// ------------------------------------------ Tesselations of Hyperbolic_Disk_Space ---------------------------------------------------------------

const Tesselation<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::Discrete_Symmetry_Group Tesselation<Coordinates,Hyperbolic_Disk_Space<Coordinates> >::create_Tess_Group(const vector<uint>& schlaefli)
{
  assert(schlaefli.size()==2); // only 2d implemented at the moment

  Discrete_Symmetry_Group result;

  /* the following won't work as long as translations aren't added to isometry group
  assert( 1./schlaefli[0] + 1./schlaefli[1] < 0.5);

   double cos_1 = cos(M_PI/schlaefli[0]);
   double sin_2 = sin(M_PI/schlaefli[1]);

  double NN_dist = acosh(cos_1/sin_2);
  
  
  double d[1] = {NN_dist/2};
  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > trans =  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Translation(Coordinates(1,d));
  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > invol = Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Rotation(M_PI);
  
  for (uint i=0; i< schlaefli[1]; i++)
    {
      double angle = (double(i)/schlaefli[1])*2*M_PI;
      Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > rot = Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >::Pure_Main_Rotation(angle);
      result.push_back(rot.inverse()*trans.inverse()*invol*trans*rot);
   }
  */ 

  return result;
}

const Tesselation<Complex,Hyperbolic_Disk_Space<Complex> >::Discrete_Symmetry_Group Tesselation<Complex,Hyperbolic_Disk_Space<Complex> >::create_Tess_Group(const uint schlaefli_p, const uint schlaefli_q)
{ 
  assert( 1./schlaefli_p + 1./schlaefli_q < 0.5);

  int schlaefli_q_i = schlaefli_q;

  //cout << schlaefli_q_i << endl;

  Prec_Complex pi = asin(Prec_Complex(1))*2;
  
  Prec_Complex NN_dist_hyp(acosh(cos(pi/schlaefli_p)/sin(pi/schlaefli_q)));

  Prec_Complex NN_dist(tanh(NN_dist_hyp/2)*Prec_Complex(0,1));
  
  Discrete_Symmetry_Group result;
  
  Isometry<Complex, Hyperbolic_Disk_Space<Complex> > trans = Isometry<Complex, Hyperbolic_Disk_Space<Complex> >(Prec_Complex(1), NN_dist);   

   Isometry<Complex, Hyperbolic_Disk_Space<Complex> > invol = Isometry<Complex, Hyperbolic_Disk_Space<Complex> >(Prec_Complex(1),0,true);
  
   for (int i=-schlaefli_q_i/2; i< schlaefli_q_i-(schlaefli_q_i/2); i++)
     {
       //double angle = abs(pi*2*i/schlaefli_q);
       Prec_Complex rot_param(exp(pi*2*i/schlaefli_q_i*Prec_Complex(0,1)));
       // Complex rot_param2 = exp(M_PI*2*i/schlaefli_q_i*Complex(0,1));
      
       Isometry<Complex, Hyperbolic_Disk_Space<Complex> > rot = Isometry<Complex, Hyperbolic_Disk_Space<Complex> >(rot_param);
	//= Isometry<Complex, Hyperbolic_Disk_Space<Complex> >::Pure_Rotation(angle);
       //cout << "----- begin creation ------" << endl;
       result.push_back(rot.inverse()*trans.inverse()*invol*trans*rot);
       //cout << "===== symm created ========" << endl;
     }
   cout << " Size of Discrete Group: " << result.size() << endl;
   cout << "NN_dist = " << abs(NN_dist_hyp) << endl;

   return result;
}

// ================================================== SPHERICAL SPACE - GEOGRAPHIC COORDINATES ============================

// --------------------------------------- Hyperbolic_Disk_Space<Complex> ---------------------------------------

double Space_Factory<Complex,Spherical_Geo_Space<Complex> >::metrics(const Complex& c1, 
			      const Complex& c2,
			      const double& cutoff)
{  
  double result = acos(cos(real(c1))*cos(real(c2))*cos(imag(c1-c2))+sin(real(c1))*sin(real(c2)));
  if(isnan(result)|| isinf(result))
    {
      cout << c1 << c2 << endl;
      exit(1);
    }
  return result;
}

metric<Complex>::f Space_Factory<Complex,Spherical_Geo_Space<Complex> >::create_metric()
{
  return metric<Complex>::f(&metrics);
}

Complex Space_Factory<Complex,Spherical_Geo_Space<Complex> >::geodesic_line_segments(const Complex& c1, 
					      const Complex& c2, 
					      const double& param)
{     		

  if(param==0) return Complex(c1);
  if(param==1) return Complex(c2);

  // to do rotations, we embed space in 3d euclidean space and use the main rotations there

  //cout << "met1: " << metrics(c1,c2,0)<< endl;

  Coordinates p1;
  p1.set(2,sin(real(c1)));
  p1.set(1,cos(real(c1))*sin(imag(c1)));
  p1.set(0,cos(real(c1))*cos(imag(c1)));
    
  Coordinates p2;
  p2.set(2,sin(real(c2)));
  p2.set(1,cos(real(c2))*sin(imag(c2)));
  p2.set(0,cos(real(c2))*cos(imag(c2)));
  
  //  cout << "met2: " << metrics(Complex(atan(p1[2]/sqrt(pow(p1[0],2)+pow(p1[1],2)) ),(p1[1]>=0)?acos(p1[0]/sqrt(pow(p1[0],2)+pow(p1[1],2))):-acos(p1[0]/sqrt(pow(p1[0],2)+pow(p1[1],2))) ),
  //	      Complex(atan(p2[2]/sqrt(pow(p2[0],2)+pow(p2[1],2)) ),(p2[1]>=0)?acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))):-acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))) )) << endl;
  //cout << p1 << p2 << endl;

  Euclidean_Cart_Coord_Space<Coordinates>::Isometry T = Euclidean_Cart_Coord_Space<Coordinates>::Isometry::Identity();

  Isometry<Coordinates,  Euclidean_Cart_Coord_Space<Coordinates> > M 
    = Isometry<Coordinates,  Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(atan2(p1[2],p1[1]), 2, 1); 
  p1 = M.apply(p1);
  T = M*T;
  
  M = Isometry<Coordinates,  Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(atan2(p1[1],p1[0]), 1, 0); 
  p1 = M.apply(p1);
  T = M*T;

  // rotate c2 into X_0 - X_1 - Plane
 
  p2 = T.apply(p2);
    
  M = Isometry<Coordinates,  Euclidean_Cart_Coord_Space<Coordinates> >::Pure_Main_Rotation(atan2(p2[2],p2[1]), 2, 1);
  p2 = M.apply(p2);
  T = M*T;

  // the geodesic is now simply the equator. we take the shortest segment between transformed p1 and p2. the new azimuth is then 
  // simply param*azimth_p2) (since azimuth_p1 = 0 and with azimuth in [-pi,pi])
    
  //  cout << "old:" << p1 << p2 << endl;

  double new_azimuth = ((p2[1]>=0)?acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))):-acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))))*param;
  if(isnan(new_azimuth)||isinf(new_azimuth))
    {
      cout << "bei azimuth " <<  param << ":"<< p2 << endl;
      exit(1);
    }


  // with latitude = 0
  p2.set(1,sin(new_azimuth));
  p2.set(0,cos(new_azimuth));

  // now rewind all trafos
  p2 = T.inverse().apply(p2); 

  if(isnan(atan(p2[2]/sqrt(pow(p2[0],2)+pow(p2[1],2)) ))||isnan((p2[1]>=0)?acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))):-acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2)))) )
   {
      cout << "bei new point " << new_azimuth<< p2 << endl;
      exit(1);
    }

  Complex result(atan(p2[2]/sqrt(pow(p2[0],2)+pow(p2[1],2)) ),(p2[1]>=0)?acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))):-acos(p2[0]/sqrt(pow(p2[0],2)+pow(p2[1],2))));

  return result;
}

geodesic_line_segment<Complex>::f Space_Factory<Complex,Spherical_Geo_Space<Complex> >::create_geodesic_line_segment()
{	
  return geodesic_line_segment<Complex>::f(geodesic_line_segments);
}

/*
Complex Space_Factory<Complex, Spherical_Geo_Space<Complex> >::canonical_projection(const Complex& c, const uint& dim)
{ 
  // TODO [optional]
}

function<Complex(const Complex&, const uint&)> Space_Factory<Complex,Spherical_Geo_Space<Complex> >::create_canonical_projection()
{	
  return function<Complex(const Complex&, const uint&)>(canonical_projection);
}
*/

Spherical_Geo_Space<Complex> Space_Factory<Complex,Spherical_Geo_Space<Complex> >::create_space()
{
  return Spherical_Geo_Space<Complex>(Geometric_Space<Complex>(create_metric(),create_geodesic_line_segment())
				      //,Projectable_Space<Complex>(create_canonical_projection())
					);
}

// ========================================================= FLOAT_TYPE with errors ========================================

// REMARK: error will be overestimated here and is always positive

P_Float::P_Float(const double& d, const double& e)
  : value(d)
{
  error = max ( abs(e), (d==0)? DBL_MIN : d*DBL_EPSILON);
}

P_Float P_Float::operator+(const P_Float& c) const
{
  double new_value = value+c.value;
  int exponent;
  frexp(new_value, &exponent);
  double new_error = error + c.error + ldexp(1,max(DBL_MIN_EXP,exponent-DBL_MANT_DIG));
  return P_Float(new_value, new_error);
}

P_Float P_Float::operator-(const P_Float& c) const
{
  double new_value = value-c.value;
  int exponent;
  frexp(new_value, &exponent);
  double new_error = error + c.error + ldexp(1,max(DBL_MIN_EXP,exponent-DBL_MANT_DIG));
  return P_Float(new_value, new_error);
}

P_Float P_Float::operator*(const P_Float& c) const
{
  double new_value = value*c.value;
  int exponent;
  frexp(new_value, &exponent);
  double new_error = abs(error*c.value) + abs(c.error*value) + ldexp(1,max(DBL_MIN_EXP,exponent-DBL_MANT_DIG)); //+  0.000001; // fehlerfortpflanzung + neuer rundungsfehler
  return P_Float(new_value, new_error);
}

bool P_Float::operator==(const P_Float& c) const
{
  //if (!((value + error >= c.value - c.error) && (value - error <= c.value + c.error)))
    //cout << "P_Float vgl" << *this << c <<  (value + error >= c.value - c.error) <<  (value - error <= c.value + c.error) << endl;
  return (value + error >= c.value - c.error) && (value - error <= c.value + c.error);
}

void P_Float::operator=(const P_Float& c) 
{
  value = c.value;
  error = c.error;
}

void P_Float::operator=(const double& c) 
{
  value = c;
  error = 0;
}

ostream& operator<<(ostream& stream, const P_Float& p)
{
  stream << "("<<p.value<</*","<<p.error<<*/")";
}

ostream& operator<<(ostream& stream, const Complex& p)
{
  stream << "Complex <double> ( "<< real(p) <<" "<<imag(p) <<" )";
}

// ================================================================ MISC ================================================================

Coordinates conv_Complex2Coord(const Complex& c)
{
  Coordinates result;
  result.set(1,imag(c));
  result.set(0,real(c));

  return result;
}


==> simulations/space_factory.h <==
#ifndef SOM_SPACE_FAC
#define SOM_SPACE_FAC

#include <boost/function.hpp>
using boost::function;

#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include <vector>
using std::vector;

#include<complex>
typedef std::complex<double> Complex;

#include "topology.h"
#include "evaluation.h"
#include "isometry.h"
#include "prec_algebra.h"
#include "tesselation.h"
#include "prec_complex.h"

template<class PointType> class Euclidean_Cart_Coord_Space;
template<class PointType> class Hyperbolic_Disk_Space;
template<class PointType> class Hyperbolic_UHP_Space;
template<class PointType> class Spherical_Geo_Space;
class P_Float;

/*! \brief template class for the space factory
 * This class returns a default instance of SpaceType (default constructor has therefore 
 * accensible). Mainly its just the base class for all the specializations for the models
 * \tparam PointType class of points in Space
 * \tparam SpaceType class of space that will be created
 */
template<class PointType, class SpaceType>
class Space_Factory 
{
 public:
  /*! \brief function that creates new space object
   *  \return instance of SpaceType
   */
  static SpaceType create_space();
};

/*! \brief template class for tesselations
 * This class that inherits Tesselation_Factory works as a base class for the specializations for the
 * particular models
 * \tparam PointType class of points in Space
 * \tparam SpaceType class of space that will be created
 */
template<class PointType, class SpaceType>
  class Tesselation : public Tesselation_Factory<PointType,SpaceType>
{};

// -------------------------- TRIVIAL METRIC SPACE --------------------------------
 
/*! \brief specialization of Space_Factory for the trivial Space
 * \tparam PointType class of points in trivial space
 * \warning PointType MUST implement operator== e.g. like all non-abstract subclasses of Point
 */
template<class PointType>
class Space_Factory<PointType, Metric_Space<PointType> > 
{
 public:
  /*! \brief function that creates a distance function in trivial space
   * \return function object representing distance function
   */
  static typename metric<PointType>::f create_metric();
  /*! \brief (static) function that creates an instance of the trivial space
   * \return instance of trivial metric space
   */
  static Metric_Space<PointType> create_space();
};

// ------------------------------- EUCLIDEAN SPACE WITH CARTESIAN COORDINATES ------------------------------------ 

// using Coordinates as PointType

/*! \brief specialization of Space_Factory for the (n-dimensional) Euclidean Cartesian Coordinate Space using Coordinates to represent points
 */
template<> 
class Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >
{ 
 public:
  /*! \brief function that creates a distance function 
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max].
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Coordinates>::f create_metric(const vector<double>& periodic_boundaries=(vector<double>()));
   /*! \brief function that creates a distance function 
   * \param[in] minimum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \param[in] maximum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Coordinates>::f create_metric(const Coordinates& min, const Coordinates& max);
   /*! \brief function that creates a function defining the geodesics in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining geodesics
   * \sa Geometric_Space
   */
  static geodesic_line_segment<Coordinates>::f create_geodesic_line_segment(const vector<double>& periodic_boundaries=(vector<double>()));
  /*! \brief function that creates a function defining the geodesics in this space
   * \param[in] minimum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \param[in] maximum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining geodesics
   * \sa Geometric_Space
   */
  static geodesic_line_segment<Coordinates>::f create_geodesic_line_segment(const Coordinates& min, const Coordinates& max);
  
  /*! \brief function that creates a function defining the addition of points in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining (vector) addition i.e. taking two Points and returning sum
   * \sa Vector_Space
   */
  static function<Coordinates(const Coordinates&,const Coordinates&)> create_add(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates a function defining the substraction of points in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining (vector) substraction i.e. taking two Points and returning difference
   * \sa Vector_Space
   */
  static function<Coordinates(const Coordinates&,const Coordinates&)> create_substract(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates a function defining the multiplications of points in this space with a scalar
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining scalar product i.e. taking a point and a double and returning product
   * \sa Vector_Space
   */
  static function<Coordinates(const Coordinates&, const double&)> create_scalar_mult(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates a function defining a inner product in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * \return function object defining inner (vector) product i.e. taking two Points and returning inner product
   * \bug periodic boundaries still ignored
   * \sa Pre_Hilbert_Space
   */
  static function<double (const Coordinates&, const Coordinates&)> create_scalar_prod(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates a function defining a projection operation in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * \return function object defining projection i.e. taking two Points and returning point resulting from projection
   * \bug periodic boundaries still ignored
   * \sa Projectable_Space
   */
  static function<Coordinates(const Coordinates&, const uint&)> create_canonical_projection(const vector<double>& periodic_boundaries=vector<double>());

  /*! \brief function that creates an instance of an euclidean cartesian coordinate space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [x_1_min,x_1_max,...,x_n_min,x_n_max]. 
   * \return instance of Euclidean_Cart_Coord_Space<Coordinates>
   */
  static Euclidean_Cart_Coord_Space<Coordinates> create_space(const vector<double>& periodic_boundaries=(vector<double>()));
  /*! \brief function that creates an instance of an euclidean cartesian coordinate space
   * \param[in] minimum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \param[in] maximum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \return instance of Euclidean_Cart_Coord_Space<Coordinates>
   */
 static Euclidean_Cart_Coord_Space<Coordinates> create_space(const Coordinates& min, const Coordinates& max);

 private:
  friend class Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >;
  
  static double metrics(const Coordinates& c1, 
		       const Coordinates& c2,
		       const double& cutoff,
		       const vector<double>& periodic_boundaries);
  static Coordinates geodesic_line_segments(const Coordinates& c1, const Coordinates& c2, 
					  const double& param,
					  const vector<double>& periodic_boundaries);
 
 static Coordinates add(const Coordinates& c1, const Coordinates& c2, const vector<double>& periodic_boundaries=vector<double>());
 static Coordinates substract(const Coordinates& c1, const Coordinates& c2, const vector<double>& periodic_boundaries=vector<double>());
 static Coordinates scalar_mult(const Coordinates& c, const double& mult, const vector<double>& periodic_boundaries=vector<double>());
 static double scalar_prod(const Coordinates& c1, const Coordinates& c2 ,const vector<double>& periodic_boundaries=vector<double>());
 static Coordinates canonical_projection(const Coordinates& c, const uint& dim, const vector<double>& periodic_boundaries=vector<double>());
};

/*! specialization of Isometry for Euclidean_Cart_Coord_Space<Coordinates> */
template<>
class Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > {

 public:
  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >();
  // Isometry<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >(const double& angle, const vector<Coordinates>& invariant_simplex, const Coordinates& point = Coordinates(), const bool& inv = false);
  Coordinates apply(const Coordinates& p, double* error=0) const;
  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > operator*(const Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >& T) const;
  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > inverse();
  bool operator==(const Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >& T) const;
  bool apply_equal(const Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >& T, const Coordinates& p) const;
  double get_error(const Coordinates&) const;

  static Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Identity();
  static Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Pure_Translation(const Coordinates& p1, const Coordinates& p2 = Coordinates());
  static Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Pure_Rotation(const double& angle, const vector<Coordinates>& invariant_simplex);
  static Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Pure_Main_Rotation(const double& angle,const uint& dim_1=0, const uint& dim_2=1);
  static Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Pure_Main_Reflexion(const uint& dim);
  static Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> > Reflexion_along_Hyperplane(const vector<Coordinates>& simplex);

 private:
  Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >(const P_Matrix<P_Float>& R, const P_Matrix<P_Float>& R_inv, const P_Coordinates<P_Float>& p = P_Coordinates<P_Float>() );
  
  P_Coordinates<P_Float> apply(const P_Coordinates<P_Float>& p) const;
  // Isometry<Coordinates, Euclidean_Cart_Coord_Space<Coordinates> >(const P_Matrix& R, const P_Matrix& R_inv, const Coordinates& p, const Coordinates& p_inv);
  
  P_Matrix<P_Float> R, R_inv;
  P_Coordinates<P_Float> p, p_inv;
  
};

// using Complex numbers as PointType (-> 2D)

/*! \brief specialization of Space_Factory for the 2-dimensional Euclidean Cartesian Coordinate Space using Complex numbers to represent points
 */
template<>
class Space_Factory<Complex, Euclidean_Cart_Coord_Space<Complex> >
{
 public:
  /*! \brief function that creates a distance function 
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [real_min,real_max,imag_min,imag_max].
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Complex>::f create_metric(const vector<double>& periodic_boundaries=(vector<double>()));
  /*! \brief function that creates a distance function 
   * \param[in] minimum values of the coordinates in the space in the 2 dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \param[in] maximum values of the coordinates in the space in the 2 dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Complex>::f create_metric(const Complex& min, const Complex& max);
   /*! \brief function that creates a function defining the geodesics in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [real_min,real_max,imag_min,imag_max]. 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining geodesics
   * \sa Geometric_Space
   */
  static geodesic_line_segment<Complex>::f create_geodesic_line_segment(const vector<double>& periodic_boundaries=(vector<double>()));
  /*! \brief function that creates a function defining the geodesics in this space
   * \param[in] minimum values of the 2 coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \param[in] maximum values of the 2 coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining geodesics
   * \sa Geometric_Space
   */
  static geodesic_line_segment<Complex>::f create_geodesic_line_segment(const Complex& min, const Complex& max);
  
  /*! \brief function that creates a function defining the addition of points in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [real_min,real_max,imag_min,imag_max]
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining (vector) addition i.e. taking two Points and returning sum
   * \sa Vector_Space
   */
  static function<Complex(const Complex&,const Complex&)> create_add(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates a function defining the substraction of points in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining (vector) substraction i.e. taking two Points and returning difference
   * \sa Vector_Space
   */
  static function<Complex(const Complex&,const Complex&)> create_substract(const vector<double>& periodic_boundaries=vector<double>());
/*! \brief function that creates a function defining the multiplications of points in this space with a scalar
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions 
   * Periodic boundary conditions are then used when bounds are defined.
   * \return function object defining scalar product i.e. taking a point and a double and returning product
   * \sa Vector_Space
   */
  static function<Complex(const Complex&, const double&)> create_scalar_mult(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates a function defining a inner product in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions 
   * \return function object defining inner (vector) product i.e. taking two Points and returning inner product
   * \bug periodic boundaries still ignored
   * \sa Pre_Hilbert_Space
   */
  static function<double (const Complex&, const Complex&)> create_scalar_prod(const vector<double>& periodic_boundaries=vector<double>());
   /*! \brief function that creates a function defining a projection operation in this space
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions 
   * \return function object defining projection i.e. taking two Points and returning point resulting from projection
   * \bug periodic boundaries still ignored
   * \sa Projectable_Space
   */
  static function<Complex(const Complex&, const uint&)> create_canonical_projection(const vector<double>& periodic_boundaries=vector<double>());
  /*! \brief function that creates an instance of an euclidean cartesian coordinate space using complex numbers as 2-dim coordinates
   * \param[in] periodic_boundaries vector containing the limit values of the space in the dimensions [real_min,real_max,imag_min,imag_max]. 
   * \return instance of Euclidean_Cart_Coord_Space<Complex>
   */
  static Euclidean_Cart_Coord_Space<Complex> create_space(const vector<double>& periodic_boundaries=(vector<double>()));
   /*! \brief function that creates an instance of an euclidean cartesian coordinate space
   * \param[in] minimum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \param[in] maximum values of the coordinates in the space in the dimensions. Periodic boundary conditions are then used when bounds are defined.
   * \return instance of Euclidean_Cart_Coord_Space<Complex>
   */
  static Euclidean_Cart_Coord_Space<Complex> create_space(const Complex& min, const Complex& max);

 private:
  static double metrics(const Complex& c1, const Complex& c2,
		       const double& cutoff,const vector<double>& periodic_boundaries);
  static Complex geodesic_line_segments(const Complex& c1, const Complex& c2, 
				       const double& param, const vector<double>& periodic_boundaries);
  static Complex add(const Complex& c1, const Complex& c2, const vector<double>& periodic_boundaries);
  static double scalar_prod(const Complex& c1, const Complex& c2 ,const vector<double>& periodic_boundaries);
  static Complex canonical_projection(const Complex& c, const uint& dim, const vector<double>& periodic_boundaries);
};

/*! specialization of Isometry for Euclidean_Cart_Coord_Space<Coordinates> */
template<>
class Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > 
{
 public:

  Isometry(const Complex& rotation=Complex(1), const Complex& point=Complex(0), const bool& inv = false);
  
  Complex apply(const Complex& p, double* error=0) const;
  Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > operator*(const Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >& T) const;
  Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > inverse();
  bool operator==(const Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >& T) const;
  bool apply_equal(const Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> >& T, const Complex& p) const;
  double get_error(const Complex&) const;

  static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Identity();
  static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Pure_Translation(const Complex& p1, const Complex& p2 = Complex(0));
  static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Pure_Rotation(const double& angle);
  static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Pure_Rotation(const Complex& r);
  static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Pure_Main_Reflexion();
  // static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Reflexion_along_line(const Line<Complex>& line);
  // static Isometry<Complex, Euclidean_Cart_Coord_Space<Complex> > Reflexion_along_line(const Complex& p1, const Complex& p2);

 private:
  Complex _r,_p;
  // Complex _r_error, _p_error;
  bool _inv;
};

/*! \brief generic class for the Euclidean Cartesian Coordinates model
 *  This class provides the structure of the Euclidean space using the Cartesian
 * Coordinates model. It can not be instantiated directly. Instead 
 * Space_Factory<Coordinates, Euclidean_Cart_Coord_Space<PointType> >::create_space(...)
 * has to be used instead.
 * \tparam PointType type of point representing cartesian coordinates
 */
template<class PointType>
class Euclidean_Cart_Coord_Space : public Geometric_Space<PointType>, 
                                   public Pre_Hilbert_Space<PointType>, 
                                   public Projectable_Space<PointType>
{
 public:
  typedef Isometry<PointType,Euclidean_Cart_Coord_Space<PointType> > Isometry;
  /*! \brief clone function to obtain deep copies
   * \return pointer of deep copy
   * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
   * in a memory leak otherwise.
   * \sa Space::clone()
   */
  virtual Euclidean_Cart_Coord_Space<PointType>* clone() const;
  
 private:
  friend class Space_Factory<PointType, Euclidean_Cart_Coord_Space<PointType> >;
  Euclidean_Cart_Coord_Space(const Geometric_Space<PointType>& gs,
			     const Pre_Hilbert_Space<PointType>& phs,
			     const Projectable_Space<PointType>& ps
			     );
};

/*! \brief specialization of Tesselation for the Euclidean_Cart_Coord_Space<Coordinates> space
 * This class provides a function to create two- and three-dimensional regular
 * tesselations of the Euclidean Space using cartesian coordinates
 */
template<>
class Tesselation<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> > : public Tesselation_Factory<Coordinates,Euclidean_Cart_Coord_Space<Coordinates> >
{
 public:
  static const Discrete_Symmetry_Group create_Tess_Group(const double& NN_dist, const vector<uint>& schlaefli);
};

/*! \brief specialization of Tesselation for the Euclidean_Cart_Coord_Space<Coordinates> space
 * This class provides a function to create two- and three-dimensional regular
 * tesselations of the Euclidean Space using cartesian coordinates
 */
template<>
class Tesselation<Complex,Euclidean_Cart_Coord_Space<Complex> > : public Tesselation_Factory<Complex,Euclidean_Cart_Coord_Space<Complex> >
{
 public:
  static const Discrete_Symmetry_Group create_Tess_Group(const double& NN_dist, const uint schlaefli_p, const uint schlaefli_q);
};


// ----------------------- HYPERBOLIC SPACE - UPPER HALFPLANE MODEL  -----------------------------

// using Coordinates as PointType

template<>
class Space_Factory<Coordinates, Hyperbolic_UHP_Space<Coordinates> >
{

 public:
  
  static metric<Coordinates>::f create_metric();
  static geodesic_line_segment<Coordinates>::f create_geodesic_line_segment();

  static Hyperbolic_UHP_Space<Coordinates> create_space();

 private:
  
  static double metrics(const Coordinates& c1, const Coordinates& c2, const double& cutoff=0);
  static Coordinates geodesic_line_segments(const Coordinates& c1,const Coordinates& c2,const double& param);

};

template<>
class Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > {

 public:

  Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >(const double& angle=0, const uint& rot_dim_1 = 0);
  
  Coordinates apply(const Coordinates& p, double* error=0) const;
  Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> > operator*(const Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >& T) const;
  Isometry<Coordinates,Hyperbolic_UHP_Space<Coordinates> > inverse();
  bool operator==(const Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >& T) const;
  bool apply_equal(const Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> >& T, const Coordinates& p) const;
  double get_error(const Coordinates&) const;

  static Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Identity();
  static Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Pure_Translation(const Coordinates& p1, const Coordinates& p2);
  static Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Pure_Rotation(const double& angle,const uint& rot_dim_start = 0);
  static Isometry<Coordinates, Hyperbolic_UHP_Space<Coordinates> > Reflexion_along_line(const Coordinates& p1, const Coordinates& p2);
};

// using Complex numbers as PointType (-> 2D)

template<> 
class Space_Factory<Complex, Hyperbolic_UHP_Space<Complex> >
{
  
 public:
  
  static metric<Complex>::f create_metric();
  static geodesic_line_segment<Complex>::f create_geodesic_line_segment();

  static Hyperbolic_UHP_Space<Complex> create_space();

 private:
  
  static double metrics(const Complex& c1, const Complex& c2, const double& cutoff=0);
  static Complex geodesic_line_segments(const Complex& c1,const Complex& c2,const double& param);

};

template<>
class Isometry<Complex, Hyperbolic_UHP_Space<Complex> > {

 public:

  Isometry<Complex, Hyperbolic_UHP_Space<Complex> >(const double& angle=0, const uint& rot_dim_1 = 0);
  
  Complex apply(const Complex& p, double* error=0) const;
  Isometry<Complex,Hyperbolic_UHP_Space<Complex> > operator*(const Isometry<Complex, Hyperbolic_UHP_Space<Complex> >& T) const;
  Isometry<Complex,Hyperbolic_UHP_Space<Complex> > inverse();
  bool operator==(const Isometry<Complex, Hyperbolic_UHP_Space<Coordinates> >& T) const;
  bool apply_equal(const Isometry<Complex, Hyperbolic_UHP_Space<Complex> >& T, const Complex& p) const;
  double get_error(const Complex&) const;

  static Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Identity();
  static Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Pure_Translation(const Complex& p1, const Complex& p2);
  static Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Pure_Rotation(const double& angle,const uint& rot_dim_start = 0);
  static Isometry<Complex, Hyperbolic_UHP_Space<Complex> > Reflexion_along_line(const Complex& p1, const Complex& p2);

};

// Space Class

template<class PointType>
class Hyperbolic_UHP_Space : public Geometric_Space<PointType>//, 
			     //public Projectable_Space<PointType>
{
 public:

  typedef Isometry<PointType, Hyperbolic_UHP_Space<PointType> > Isometry;

  virtual Hyperbolic_UHP_Space<PointType>* clone() const;
  
 private:
  
  friend class Space_Factory<PointType,Hyperbolic_UHP_Space<PointType> >;
  Hyperbolic_UHP_Space(const Geometric_Space<PointType>& gs//,
		       //const Projectable_Space<PointType>& ps
		       );
};

/*! \brief specialization of Tesselation for the Hyperbolic_UHP_Space<Coordinates> space
 * This class provides a function to create two-dimensional regular
 * tesselations of the Hyperbolic Space using Coordinates
 * \todo finish implementation
 */
template<>
class Tesselation<Coordinates,Hyperbolic_UHP_Space<Coordinates> > : public Tesselation_Factory<Coordinates,Hyperbolic_UHP_Space<Coordinates> >
{
 public:
  static const Discrete_Symmetry_Group create_Tess_Group(const vector<uint>& schlaefli);
};

/*! \brief specialization of Tesselation for the Hyperbolic_UHP_Space<Complex> space
 * This class provides a function to create two-dimensional regular
 * tesselations of the Hyperbolic Space using Complex
 * \todo finish implementation
 */
template<>
class Tesselation<Complex,Hyperbolic_UHP_Space<Complex> > : public Tesselation_Factory<Complex,Hyperbolic_UHP_Space<Complex> >
{
  public:
 static const Discrete_Symmetry_Group create_Tess_Group(const uint schlaefli_1, const uint schlaefli_2);
};

// -------------------- HYPERBOLIC SPACE - POINCARE DISK MODEL ------------------------

// using Coordinates as PointType

/*! \brief specialization of Space_Factory for the n-dimensional Hyperbolic Poincare Disk/Sphere Space using Coordinates to represent points
 */
template<>
class Space_Factory<Coordinates, Hyperbolic_Disk_Space<Coordinates> >
{
 public:
 /*! \brief function that creates a distance function 
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Coordinates>::f create_metric();
  /*! \brief function that creates a function defining the geodesics in this space
   * \return function object defining geodesics
   * \sa Geometric_Space
   */
  static geodesic_line_segment<Coordinates>::f create_geodesic_line_segment();
   /*! \brief function that creates a function defining a projection operation in this space
   * \return function object defining projection i.e. taking two Points and returning point resulting from projection
   * \sa Projectable_Space
   */
  static function<Coordinates (const Coordinates&,const uint&)> create_canonical_projection();
  /*! \brief function that creates an instance of an n-d-hyperbolic space with Poincare Disk/Sphere model
   * \return instance of Hyperpolic_Disk_Space<Coordinates>
   */
  static Hyperbolic_Disk_Space<Coordinates> create_space();

 private:
  static double metrics(const Coordinates& c1, const Coordinates& c2, const double& cutoff=0);
  static Coordinates geodesic_line_segments(const Coordinates& c1,const Coordinates& c2,const double& param);
  static Coordinates canonical_projection(const Coordinates& c, const uint& dim);
};

/*! specialization of Isometry for Hyperbolic_Disk_Space<Coordinates> 
  /todo optional: implementation of translations
*/
template<>
class Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > {

 public:
  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >();
  
  Coordinates apply(const Coordinates& p, double* error=0) const;
  Isometry<Coordinates,Hyperbolic_Disk_Space<Coordinates> > operator*(const Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >& T) const;
  Isometry<Coordinates,Hyperbolic_Disk_Space<Coordinates> > inverse();
  bool operator==(const Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >& T) const;
  bool apply_equal(const Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >& T, const Coordinates& p) const;
  double get_error(const Coordinates&) const;

  static Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Identity();
  //static Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Pure_Translation(const Coordinates& point);
  //static Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Pure_Translation(const Coordinates& p1, const Coordinates& p2);
  static Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Pure_Main_Rotation(const double& angle, const uint& dim_1=0, const uint& dim_2=1);
  static Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Pure_Main_Reflexion(const uint& dim);
  static Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> > Reflexion_along_hyperplane(const vector<Coordinates>& simplex);

 private:
  Isometry<Coordinates, Hyperbolic_Disk_Space<Coordinates> >(const P_Matrix<P_Float>& R, const P_Matrix<P_Float>& R_inv);
  P_Coordinates<P_Float> apply(const P_Coordinates<P_Float>& p) const;
  
  P_Matrix<P_Float> R, R_inv;
};

// using Complex numbers as PointType (-> 2D)

/*! \brief specialization of Space_Factory for the 2-dimensional Hyperbolic Poincare Disk Space using Complex to represent points
 */
template<>
class Space_Factory<Complex, Hyperbolic_Disk_Space<Complex> >
{
 public:
  /*! \brief function that creates a distance function 
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Complex>::f create_metric();
 /*! \brief function that creates a function defining the geodesics in this space
   * \return function object defining geodesics
   * \sa Geometric_Space
   */
  static geodesic_line_segment<Complex>::f create_geodesic_line_segment();
  /*! \brief function that creates a function defining a projection operation in this space
   * \return function object defining projection i.e. taking two Points and returning point resulting from projection
   * \sa Projectable_Space
   */
  static function<Complex (const Complex&,const uint&)> create_canonical_projection();
  /*! \brief function that creates an instance of an 2d-hyperbolic space using Poincare disk model
   * \return instance of Hyperpolic_Disk_Space<Complex>
   */
  static Hyperbolic_Disk_Space<Complex> create_space();

 private:
  static double metrics(const Complex& c1, const Complex& c2, const double& cutoff=0);
  static Complex geodesic_line_segments(const Complex& c1,const Complex& c2,const double& param);
  static Complex canonical_projection(const Complex& c, const uint& dim);
};

/*! specialization of Isometry for Hyperbolic_Disk_Space<Complex> */
template<>
class Isometry<Complex, Hyperbolic_Disk_Space<Complex> > {

 public:
  Isometry(const Complex& rotation=Complex(1), const Complex& point=Complex(0), const bool& inv = false);
  Isometry(const Prec_Complex& rotation, const Prec_Complex& point=Prec_Complex(0), const bool& inv = false);

  Complex apply(const Complex& p, double* error =0) const;
  Isometry<Complex,Hyperbolic_Disk_Space<Complex> > operator*(const Isometry<Complex, Hyperbolic_Disk_Space<Complex> >& T) const;
  Isometry<Complex,Hyperbolic_Disk_Space<Complex> > inverse();
  bool operator==(const Isometry<Complex, Hyperbolic_Disk_Space<Complex> >& T) const;
  bool apply_equal(const Isometry<Complex, Hyperbolic_Disk_Space<Complex> >& T, const Complex& p) const;
  double get_error(const Complex&) const;

  static Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Identity();
  static Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Pure_Translation(const Complex& p);
  static Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Pure_Translation(const Complex& p1, const Complex& p2);
  static Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Pure_Rotation(const double& angle);
  static Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Pure_Rotation(const Complex& r);
  static Isometry<Complex, Hyperbolic_Disk_Space<Complex> > Pure_Main_Reflexion();

 private:
  Prec_Complex _p,_r;
  bool _inv;
};

/*! \brief generic class for the Hyperbolic Poincare Disk/Sphere model
 *  This class provides the structure of the Hyperbolic space using the Poincare
 * disk/sphere model. It can not be instantiated directly. Instead 
 * Space_Factory<Coordinates, Hyperbolic_Disk_Space<PointType> >::create_space()
 * has to be used instead.
 * \tparam PointType type of point representing cartesian coordinates
 */
template<class PointType>
class Hyperbolic_Disk_Space : public Geometric_Space<PointType>, 
                              public Projectable_Space<PointType>
{
 public: 
  typedef Isometry<PointType, Hyperbolic_Disk_Space<PointType> > Isometry;
   /*! \brief clone function to obtain deep copies
   * \return pointer of deep copy
   * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
   * in a memory leak otherwise.
   * \sa Space::clone()
   */
  virtual Hyperbolic_Disk_Space<PointType>* clone() const;
  
 private:
  friend class Space_Factory<PointType,Hyperbolic_Disk_Space<PointType> >;
  Hyperbolic_Disk_Space(const Geometric_Space<PointType>& gs,
			const Projectable_Space<PointType>& ps
			);
};

/*! \brief specialization of Tesselation for the Hyperbolic_Disk_Space<Coordinates> space
 * This class provides a function to create two--dimensional regular
 * tesselations of the Hyperbolic Space using Poincare Disk/Sphere model.
 */
template<>
class Tesselation<Coordinates,Hyperbolic_Disk_Space<Coordinates> > : public Tesselation_Factory<Coordinates,Hyperbolic_Disk_Space<Coordinates> >
{
 public:
  static const Discrete_Symmetry_Group create_Tess_Group(const vector<uint>& schlaefli);
};

/*! \brief specialization of Tesselation for the Hyperbolic_Disk_Space<Complex> space
 * This class provides a function to create two--dimensional regular
 * tesselations of the Hyperbolic Space using Poincare Disk/Sphere model.
 */
template<>
class Tesselation<Complex,Hyperbolic_Disk_Space<Complex> > : public Tesselation_Factory<Complex,Hyperbolic_Disk_Space<Complex> >
{
 public:
  static const Discrete_Symmetry_Group create_Tess_Group(const uint schlaefli_p, const uint schlaefli_q);
};


// -------------------- SPHERICAL SPACE - GEOGRAPHIC COORDINATES MODEL ------------------------

// using Complex numbers as PointType (-> 2D)

/*! \brief specialization of Space_Factory for the 2-dimensional Spherical Geographical Space using Complex numbers to represent points
 */
template<>
class Space_Factory<Complex, Spherical_Geo_Space<Complex> >
{
 public:
  /*! \brief function that creates a distance function 
   * \return function object representing distance function
   * \sa Metric_Space
   */
  static metric<Complex>::f create_metric();
   /*! \brief function that creates a function defining the geodesics in this space
    * \return function object defining geodesics
    * \sa Geometric_Space
    */
  static geodesic_line_segment<Complex>::f create_geodesic_line_segment();
  // static function<Complex (const Complex&,const uint&)> create_canonical_projection();
  /*! \brief function that creates an instance of an 2d-sepherical space with geographical coordinates system
   * \return instance of Spherical_Geo_Space<Complex>
   */
  static Spherical_Geo_Space<Complex> create_space();

 private:
  static double metrics(const Complex& c1, const Complex& c2, const double& cutoff=0);
  static Complex geodesic_line_segments(const Complex& c1,const Complex& c2,const double& param);
  //static Complex canonical_projection(const Complex& c, const uint& dim);
};

/*! \brief generic class for the Spherical Geographical model
 *  This class provides the structure of the two-dimensional spherical space using the geograhical
 * coordinates  model. It can not be instantiated directly. Instead 
 * Space_Factory<Coordinates, Spherical_Geo_Space<PointType> >::create_space()
 * has to be used instead.
 * \tparam PointType type of point representing cartesian coordinates
 */
template<class PointType>
class Spherical_Geo_Space : public Geometric_Space<PointType> 
			    // ,public Projectable_Space<PointType>
{
 public:
   //typedef Isometry<PointType, Spherical_Geo_Space<PointType> > Isometry;
   /*! \brief clone function to obtain deep copies
   * \return pointer of deep copy
   * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
   * in a memory leak otherwise.
   * \sa Space::clone()
   */
  virtual Spherical_Geo_Space<PointType>* clone() const;
  
 private:
  friend class Space_Factory<PointType,Spherical_Geo_Space<PointType> >;
  Spherical_Geo_Space(const Geometric_Space<PointType>& gs
		      //,const Projectable_Space<PointType>& ps
		      );
};


// ------------------------------------------------------------------------------------------------------------------------------------

// FloatType with errors

class P_Float {
  
 public:
  P_Float(const double& =0, const double& error=0);

  P_Float operator+(const P_Float&) const;
  P_Float operator-(const P_Float&) const;
  P_Float operator*(const P_Float&) const;

  bool operator==(const P_Float&) const;
  void operator=(const P_Float&);
  void operator=(const double&);
 
  double value, error;
 
};

ostream& operator<<(ostream& stream, const P_Float& p);

ostream& operator<<(ostream& stream, const Complex& p);

template<class FloatType>
P_Coordinates<FloatType> conv_Coord2P_Coord(const Coordinates& c);

template<class FloatType>
Coordinates conv_P_Coord2Coord(const P_Coordinates<FloatType>& c);

Coordinates conv_Complex2Coord(const Complex& c);

#ifndef USE_EXPORT_KEYWORD
#include "space_factory_template.cpp"
#endif // impl file

#endif
 


==> simulations/space_factory_template.cpp <==
#include <math.h>
#include <algorithm>

#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/lambda.hpp>
#include <boost/lambda/bind.hpp>
#include <boost/lambda/if.hpp>
#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include <boost/math/special_functions/acosh.hpp>
using boost::math::acosh;

#include <vector>
using std::vector;
//#include <memory>
//using std::auto_ptr;

#include <string>

#include <iostream>
using std::cout;
using std::endl;
using std::ostream;

#include "space_factory.h"
#include "topology.h"

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

export template<class PointType, class SpaceType>
SpaceType Space_Factory<PointType,SpaceType>::create_space()
{
  return SpaceType();
}

// ------------------------------------- TRIVIAL SPACE ----------------------------------------

export template<class PointType>
typename metric<PointType>::f Space_Factory<PointType,Metric_Space<PointType> >::create_metric()
{
  return  typename metric<PointType>::f(if_then_else_return(ret<bool>(&_1 == &_2), 0, 1));
}

export template<class PointType>
Metric_Space<PointType> Space_Factory<PointType,Metric_Space<PointType> >::create_space()
{
  return Metric_Space<PointType>(create_metric());
}


// --------------------------------- EUCLIDEAN_CART_COORD_SPACE ---------------------------------

export template<class PointType>
Euclidean_Cart_Coord_Space<PointType>::Euclidean_Cart_Coord_Space(const Geometric_Space<PointType>& gs,
								  const Pre_Hilbert_Space<PointType>& phs,
								  const Projectable_Space<PointType>& ps
								  )
: Geometric_Space<PointType>(gs), Pre_Hilbert_Space<PointType>(phs), Projectable_Space<PointType>(ps)
{
}

export template<class PointType>
Euclidean_Cart_Coord_Space<PointType>*  Euclidean_Cart_Coord_Space<PointType>::clone() const
{
  return new Euclidean_Cart_Coord_Space<PointType>(*this);
}

// ------------------------------------ HYPERBOLIC_UHP_SPACE ----------------------------------------

export template<class PointType>
Hyperbolic_UHP_Space<PointType>::Hyperbolic_UHP_Space(const Geometric_Space<PointType>& gs//, const Projectable_Space<PointType>& ps
						      )
  : Geometric_Space<PointType>(gs)//, Projectable_Space<PointType>(ps)
{
}

export template<class PointType>
Hyperbolic_UHP_Space<PointType>*  Hyperbolic_UHP_Space<PointType>::clone() const
{
  return new Hyperbolic_UHP_Space<PointType>(*this);
}

// ------------------------------------ HYPERBOLIC_DISK_SPACE ----------------------------------------

export template<class PointType>
Hyperbolic_Disk_Space<PointType>::Hyperbolic_Disk_Space(const Geometric_Space<PointType>& gs,
							const Projectable_Space<PointType>& ps
							)
  : Geometric_Space<PointType>(gs), Projectable_Space<PointType>(ps)
{
}

export template<class PointType>
Hyperbolic_Disk_Space<PointType>*  Hyperbolic_Disk_Space<PointType>::clone() const
{
  return new Hyperbolic_Disk_Space<PointType>(*this);
}

// ------------------------------------ SPHERICAL_GEO_SPACE ----------------------------------------

export template<class PointType>
Spherical_Geo_Space<PointType>::Spherical_Geo_Space(const Geometric_Space<PointType>& gs
						    //,const Projectable_Space<PointType>& ps
							)
  : Geometric_Space<PointType>(gs)//, Projectable_Space<PointType>(ps)
{
}

export template<class PointType>
Spherical_Geo_Space<PointType>*  Spherical_Geo_Space<PointType>::clone() const
{
  return new Spherical_Geo_Space<PointType>(*this);
}

// ------------------------------------ convert functions ------------------------------------------------

export template<class FloatType>
P_Coordinates<FloatType> conv_Coord2P_Coord(const Coordinates& c)
{
  P_Coordinates<P_Float> result;
  for (uint i=c.get_dim(); i>0; i--) // beginning at the highest dim to avoid unnecessary resizing
    {
      //cout << "set "<<i<<"/"<<c.get_dim()-1<<"...";
      result.set(i-1, c[i-1]);
    }
  return result;
}

export template<class FloatType>
Coordinates conv_P_Coord2Coord(const P_Coordinates<FloatType>& c)
{
  Coordinates result;
  for (uint i=c.get_dim(); i>0; i--) // beginning at the highest dim to avoid unnecessary resizing
    result.set(i-1, c[i-1].value);
  
  return result;
}


==> simulations/statistics.cc <==
#include "statistics.h"
#include <cstdlib>
#include <ctime>
#include <iostream>

using namespace std;

Distribution::Distribution(const Dist_type _type=UNIFORM, const int _dim=2, const double* _params=0):type(_type),dim(_dim),params(_params)
{
  srand((unsigned)time(0)); // initialize random number generator
  cout << "Random generator initialized. RAND_MAX="<<RAND_MAX<<'\n';
}

Coordinates Distribution::get_sample()
{
  Coordinate new_c(dim);

  switch(type){
  case NORMAL:
  case GAUSSIAN:
    cout << "Distribution not yet defined. Using UNIFORM\n";
  case UNIFORM:
    for (int i=0;i<dim;i++){
      new_c[i]= ((params[2*i+1]-params[2*i])*((double)rand()/((double)(RAND_MAX)+(double)(1))))+params[2*i];
    }
  }

  return new_c;
 
}


==> simulations/stochastic.cpp <==
#include <cstdlib>
#include <ctime>
#include <iostream>

#include <math.h>

#include <boost/random.hpp>

#include <iostream>
using std::cout;
using std::endl;

#include "stochastic.h"
#include "topology.h"

using namespace std;

Uniform_Euclidean_Cart_Coord_Distribution::Uniform_Euclidean_Cart_Coord_Distribution(const uint dim, 
										     const double* param)
  : _dim(dim), _random_number_gen( base_generator_type((int32_t)time(0)), distr())
{
  _params = new double[2*dim];

  // copy & check if params valid
  for (uint i =0 ; i< dim; i++) 
    {
      assert(param[2*i] <= param[2*i+1]);
      _params[2*i] = param[2*i];
      _params[2*i+1] = param[2*i+1];
    }
}

Uniform_Euclidean_Cart_Coord_Distribution::~Uniform_Euclidean_Cart_Coord_Distribution()
{
  delete[] _params;
}

Coordinates Uniform_Euclidean_Cart_Coord_Distribution::get_sample()
{
  Coordinates c(_dim);
  for (uint i = 0; i < _dim; i++)
    c.set(i,_params[2*i] + (_params[2*i+1]-_params[2*i])* _random_number_gen());

  return c;
}



Uniform_Hyperbolic_UHP_Distribution::Uniform_Hyperbolic_UHP_Distribution(const uint dim, 
									 const double* params)
  :_dim(dim), _random_number_gen( base_generator_type(), distr())
{
  // TODO
}

Coordinates Uniform_Hyperbolic_UHP_Distribution::get_sample()
{

  //return dist->get_sample()
}


double surface_area_hyp_3_sphere(const double& radius)
{
  return 4*pow(sinh(radius),2);
}

double final_boundary_density(const double& radius, const double& r, const double& s)
{
  //4*sinh(r)*(sinh(s)*cosh(rmax)-sqrt(cosh(r)-cosh(rmax))*sqrt(cosh(r)+cosh(rmax)))*Pi/cosh(rmax)
  if (radius<=r)
    return 4*sinh(radius)*sinh(s);
  else if(radius>=acosh(cosh(s)*cosh(r)))
    return 0;
  else
    return 4*sinh(radius)*(sinh(s)-sqrt(pow(cosh(radius),2)/pow(cosh(r),2)-1));
}

Uniform_Hyperbolic_Spherical_Coord_Distribution::Uniform_Hyperbolic_Spherical_Coord_Distribution(const uint dim, const double r, 
										      const double s, const uint lin_approx_supp_points)
  :_dim(dim), _r(r), _s(s), r_max(acosh(cosh(s)*cosh(r))), _lin_approx_steps(lin_approx_supp_points), _random_number_gen(base_generator_type((int32_t)time(0)), distr())
{
  //  cout << "params sph:" << _r <<":"<< _s <<":"<< r_max << endl;
  assert (dim == 3);  // at the moment only implemented for 3D
  assert (s>=0 && r>=s);
  
  // preparing approximation for the cumulative distribution function in the interval [0:s[ 
  // using linear approximation with equidistant supporting points 

  F1 = new double[lin_approx_supp_points+2];
  f1 = new double[lin_approx_supp_points+2];
  F2 = new double[lin_approx_supp_points+2];
  f2 = new double[lin_approx_supp_points+2];

  F1[0] = 0;
  f1[0] = surface_area_hyp_3_sphere(0);
  
  for (uint i = 1; i<lin_approx_supp_points+2; i++)
    {
      f1[i] = surface_area_hyp_3_sphere(i*s/(lin_approx_supp_points+1));
      // F(x_i) = F(x_i-1) + 1/2*(f(x_i)+f(x_i-1))*(x_i-x_i-1)
      F1[i] = F1[i-1] + 0.5*(f1[i]+f1[i-1])*s/(lin_approx_supp_points+1);
    }    
  
  f2[0] = final_boundary_density(_r,_r,_s);
  F2[0] = hyperbolic_spherical_uniform_CDF_approx(r);
  
  for (uint i = 1; i<lin_approx_supp_points+2; i++)
    {      
      f2[i] = (i< lin_approx_supp_points+1)? final_boundary_density(_r+i*(r_max-_r)/(lin_approx_supp_points+1),_r,_s) : 0;
      F2[i] = F2[i-1] + 0.5*(f2[i]+f2[i-1])*(r_max-_r)/(lin_approx_supp_points+ 1);
      //cout << _r+i*(r_max-_r)/(lin_approx_supp_points+1) << "::" << f2[i] << ":" << F2[i] << endl;
    }
}

Uniform_Hyperbolic_Spherical_Coord_Distribution::~Uniform_Hyperbolic_Spherical_Coord_Distribution()
{
  delete[] F1;
  delete[] f1;
  delete[] F2;
  delete[] f2;
}

double Uniform_Hyperbolic_Spherical_Coord_Distribution::hyperbolic_spherical_uniform_CDF_approx(const double& radius) const
{
  if(_s==0 ) // just a 2d uniform hyperbolic distribution
    return 2*(cosh(radius)-1);
  else if(radius > _r) // else
    {
      uint i = (radius < r_max)? uint(floor(radius*(_lin_approx_steps+1)/(r_max-_r))) : _lin_approx_steps+1;
      // F(x) = F(x_i) + 1/2*(f(x_i+1)-f(x_i))/(x_i+1-x_i)*(x-x_i)^2 + f(x_i)*(x-x_i)
      double c=  (f2[i+1]-f2[i]) / ((r_max-_r)/(_lin_approx_steps+1));
      double x_i = _r+i*(r_max-_r)/(_lin_approx_steps+1);
      return F2[i] + (c/2*(radius-x_i)+f2[i])*(radius-x_i); 
    }
  else if(radius > _s)
    return F1[_lin_approx_steps+1] + 4*sinh(_s)*(cosh(radius)-cosh(_s));
  else if(radius == _s)
    return F1[_lin_approx_steps+1];
  else if(radius < _s && radius >= 0)
    {
      uint i = uint(floor(radius*(_lin_approx_steps+1)/_s));
      // F(x) = F(x_i) + 1/2*(f(x_i+1)-f(x_i))/(x_i+1-x_i)*(x-x_i)^2 + f(x_i)*(x-x_i)
      return F1[i] + ((f1[i+1]-f1[i])/(2*_s/(_lin_approx_steps+1))*(radius-i*_s/(_lin_approx_steps+1))+f1[i])*(radius-i*_s/(_lin_approx_steps+1)); 
    }
}

double Uniform_Hyperbolic_Spherical_Coord_Distribution::inverse_hyperbolic_spherical_uniform_CDF_approx(const double& volume) const
{
  assert(volume>=0 && volume <= hyperbolic_spherical_uniform_CDF_approx(r_max));

  double result;

  if (_s==0)
      return acosh(1+0.5*volume);
  else if(volume > hyperbolic_spherical_uniform_CDF_approx(_r))
    {
      // search interval [x_i,x_i+1] with F(x_i)<=volume<=F(x_i+1)
      // since we know that F is strictly monoton and continuous here, we can use binary search (TODO)
      // not implemented yet. will use brute force instead
      uint i=0;
      while(F2[i+1]<volume) i++;

      double c = (f2[i+1]-f2[i]) / ((r_max-_r)/(_lin_approx_steps+1));

      double sgn = (c>=0)?1:-1; // workaround to take into account that f2 is in an interval not decreasing but increasing

      //cout << "found:" << i << endl;

      // x = x_i - f_i/c + sqrt(f^2/c^2 + 2(V-F[i])/c)
      //cout << c<< _r+i*(r_max-_r)/(_lin_approx_steps+1)<<"::"<< _r+(i+1)*(r_max-_r)/(_lin_approx_steps+1) << ":f:" << f2[i] << ":F:"<< F2[i] << "::"<< F2[i+1] << "::" <<  _r+i*(r_max-_r)/(_lin_approx_steps+1) - f2[i]/c - sqrt(pow(f2[i]/c,2) + 2*(volume-F2[i])/c) << endl;

      result =_r+(i*(r_max-_r)/(_lin_approx_steps+1)) - f2[i]/c + sgn* sqrt( pow((f2[i]/c),2) + 2*(volume-F2[i])/c);

      assert(result<= r_max);
      assert(result > _r);

      return result;
    }
  else if (volume < hyperbolic_spherical_uniform_CDF_approx(_s))
    {
      // search interval [x_i,x_i+1] with F(x_i)<=volume<=F(x_i+1)
      // since we know that F is strictly monoton and continuous here, we can use binary search (TODO)
      // not implemented yet. will use brute force instead
      uint i=0;
      while(F1[i+1]<volume) i++;

      double c = (f1[i+1]-f1[i])/(_s/(_lin_approx_steps+1));

      result = i*_s/(_lin_approx_steps+1) - f1[i]/c + sqrt(pow(f1[i]/c,2) + 2*(volume-F1[i])/c);

      assert(result <_s);assert(result >=0 );

      return result;
    }
  else
    {
      result = acosh((volume-hyperbolic_spherical_uniform_CDF_approx(_s))/(4*sinh(_s)) + cosh(_s));
      
      assert(result >=_s);assert(result <_r);

      return result;
    }

}

Coordinates Uniform_Hyperbolic_Spherical_Coord_Distribution::get_sample()
{
  Coordinates result(3);

  double r_max = acosh(cosh(_s)*cosh(_r));
  double F_max = hyperbolic_spherical_uniform_CDF_approx(r_max); // needed 'coz CDF are not normalized

  double buffer = F_max * _random_number_gen();
  //cout << buffer << ":" << hyperbolic_spherical_uniform_CDF_approx(_r) << ":" << F_max << endl;
  //cout << _r << ":" <<  inverse_hyperbolic_spherical_uniform_CDF_approx(buffer) << endl;
  double ZV_X = inverse_hyperbolic_spherical_uniform_CDF_approx(buffer); // F_max * _random_number_gen());
  double ZV_U = _random_number_gen();

  double T;
  if (ZV_X<_s)
    {
      uint i = uint(floor(ZV_X*(_lin_approx_steps+1)/_s));
      double c=  (f1[i+1]-f1[i]) / (_s/(_lin_approx_steps+1));
      double x_i = i*_s/(_lin_approx_steps+1);
      T = (f1[i]+c*(ZV_X-x_i))/surface_area_hyp_3_sphere(ZV_X);
    }
  else if(ZV_X>_r)
    {
      uint i = uint(floor((ZV_X-_r)*(_lin_approx_steps+1)/(r_max-_r)));
      double c=  (f2[i+1]-f2[i]) / ((r_max-_r)/(_lin_approx_steps+1));
      double x_i = _r+i*(r_max-_r)/(_lin_approx_steps+1);
      T = (f2[i]+c*(ZV_X-x_i))/final_boundary_density(ZV_X,_r,_s);
    }
  else
    {
      T = 1;
    }

  while(T*ZV_U > 1 )
    {
      //cout << "sample invalid. rejected!" << endl;
      //cout << _r << "<" << ZV_X << "<" << r_max << endl;
      //cout << "buffer " << buffer << "::"<< hyperbolic_spherical_uniform_CDF_approx(ZV_X) << "::" << final_boundary_density(ZV_X,_r,_s) << endl;
      ZV_X = inverse_hyperbolic_spherical_uniform_CDF_approx(F_max * _random_number_gen());
      ZV_U = _random_number_gen();

      if (ZV_X<_s)
	{
	  uint i = uint(floor(ZV_X*(_lin_approx_steps+1)/_s));
	  double c=  (f1[i+1]-f1[i]) / (_s/(_lin_approx_steps+1));
	  double x_i = i*_s/(_lin_approx_steps+1);
	  T = (f1[i]+c*(ZV_X-x_i))/surface_area_hyp_3_sphere(ZV_X);
	}
      else if(ZV_X>_r)
	{
	  uint i = uint(floor((ZV_X-_r)*(_lin_approx_steps+1)/(r_max-_r)));
	  double c=  (f2[i+1]-f2[i]) / ((r_max-_r)/(_lin_approx_steps+1));
	  double x_i = _r+i*(r_max-_r)/(_lin_approx_steps+1);
	  T = (f2[i]+c*(ZV_X-x_i))/final_boundary_density(ZV_X,_r,_s);
	}
      else
	{
	  T = 1;
	}
    }

  double ZV_polar; // Phi
  if (_s == 0)
    ZV_polar = M_PI/2;
  else if (ZV_X<_s)
    ZV_polar = M_PI*_random_number_gen();
  else if (ZV_X>_r)
    {
      ZV_polar = acos(sinh(_s)/sinh(ZV_X)) + (acos(sqrt(pow(cosh(ZV_X),2)/pow(cosh(_r),2)-1)/sinh(ZV_X))-acos(sinh(_s)/sinh(ZV_X)))*_random_number_gen();
      if (_random_number_gen()<0.5) ZV_polar = M_PI - ZV_polar;
    }
  else
    ZV_polar = acos(sinh(_s)/sinh(ZV_X)) + (M_PI - 2*acos(sinh(_s)/sinh(ZV_X)))*_random_number_gen(); 

  double ZV_azimuth = 2*M_PI*_random_number_gen(); // Theta
  
  result.set(0,ZV_X);
  result.set(1,ZV_azimuth);
  result.set(2,ZV_polar);
  
  //  cout << "--------------" << endl;
  // cout << "new sample created: radius:" << result << endl;
  return result;
}


Uniform_Hyperbolic_Disk_Distribution::Uniform_Hyperbolic_Disk_Distribution(const uint dim, 
									   const double r,
									   const double s,
									   const uint lin_approx_supp_points
									   )
   :dist(new Uniform_Hyperbolic_Spherical_Coord_Distribution(dim,r,s,lin_approx_supp_points))
{
}

Uniform_Hyperbolic_Disk_Distribution::~Uniform_Hyperbolic_Disk_Distribution()
{
  delete dist;
}

Coordinates Uniform_Hyperbolic_Disk_Distribution::get_sample()
{
  Coordinates result(3);
  Coordinates buffer = dist->get_sample();

  double r_d = tanh(buffer[0]/2);
  double azimuth = buffer[1];
  double polar = buffer[2];
  
  result.set(0,r_d*sin(polar)*cos(azimuth));
  result.set(1,r_d*sin(polar)*sin(azimuth));
  result.set(2,r_d*cos(polar));

  if (!(sqrt(pow(result[0],2)+pow(result[1],2)+pow(result[2],2))<1))
    {
      cout << "ERROR! " << buffer[0] <<":" << r_d << endl;
      exit(1);
    }

  return result;

}

Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution::Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution(const uint dim,
												     const double r,
												     const double s
												   )
{
  hd_dist = new Uniform_Hyperbolic_Disk_Distribution(dim,r,0);
  double param_eucl[2] = {-s,s};
  eucl_dist = new Uniform_Euclidean_Cart_Coord_Distribution(1,param_eucl);
}

Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution::~Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution()
{
  delete hd_dist;
  delete eucl_dist;
}


Coordinates Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution::get_sample()
{
  Coordinates result = hd_dist->get_sample();
  result.set(result.get_dim()-1,eucl_dist->get_sample()[0]);

  return result;
}



==> simulations/stochastic.h <==
#ifndef SOM_STOCHASTIC
#define SOM_STOCHASTIC

#include <boost/random.hpp>
#include <boost/shared_ptr.hpp>

#include "topology.h"


/*! \brief Interface of distributions
 * This class is an interface class for the concrete distributions
 * \tparam PointType type of points generated by the distribution
 */
template<class PointType>
class Distribution 
{
 public:
  /*! \brief function that generate a new random sample
   * \return random point
   */
  virtual PointType get_sample() = 0;
};

/*! \brief Uniform distributions in Euclidean Cartesian Coordinate Space
 * This class is an implementation of the uniform distribution in the Euclidean 
 * Cartesian Coordinates model. The boundaries of the sample set volume form thereby a cuboid
 */
class Uniform_Euclidean_Cart_Coord_Distribution  : public Distribution<Coordinates> 
{  
 public:
  /*! \brief constructor
   * \param[in] dim dimension of the space in which the sample set volume is embedded
   * \param[in] param array of parameters to define the cuboidal boundaries. The parameters
   * hereby have the format [min_1, max_1, ... , min_dim, max_dim]
   */
  Uniform_Euclidean_Cart_Coord_Distribution(const uint dim, 
					    const double* param);
  /*! \brief destructor */
  ~Uniform_Euclidean_Cart_Coord_Distribution();
  /*! \brief function that generate a new random sample
   * \return random point
   */
  virtual Coordinates get_sample();
  
 private:
  /*! dimension of sample set */
  const uint _dim;
  /*! parameters for boudaries */
  double* _params;  
  /*! typedef random base number generator
   * \sa Boost random number library
   */		    
  typedef boost::rand48 base_generator_type;
  /*! typedef uniform one-dimensional distribution
   * \sa Boost random number library
   */	
  typedef boost::uniform_real<double> distr;
  /*! random number generator
   * \sa Boost random number library
   */
  boost::variate_generator<base_generator_type, distr> _random_number_gen;
};

/*! \brief Uniform distributions in Hyperbolic Space using UHP model
 * This class is an implementation of the uniform distribution in the Hyperbolic Poincare
 * UHP model. The boundaries of the sample set volume form thereby a cuboid
 * \todo finish implementation
 */
class Uniform_Hyperbolic_UHP_Distribution : public Distribution<Coordinates> {
  
 public:
   /*! \brief constructor
   * \param[in] dim dimension of the space in which the sample set volume is embedded
   * \param[in] param array of parameters to define the boundaries.
   */
  Uniform_Hyperbolic_UHP_Distribution(const uint dim, 
				      const double* param);
  /*! \brief function that generate a new random sample
   * \return random point
   */
  virtual Coordinates get_sample();
  
 private:
  const uint _dim;
  double _r_d;
  double _s;

  /*! typedef random base number generator
    * \sa Boost random number library
    */
    typedef boost::rand48 base_generator_type;
  /*! typedef uniform one-dimensional distribution
    * \sa Boost random number library
   */	
  typedef boost::uniform_real<double> distr;
  /*! random number generator
   * \sa Boost random number library
   */
  boost::variate_generator<base_generator_type, distr> _random_number_gen;
};

/*! \brief Uniform distributions in Hyperbolic space using Spherical Coordinates
 * This class is an implementation of the uniform distribution in the Hyperbolic 
 * Spherical Coordinates model. The sample set is hereby shaped like a "fat disk"
 * \sa detailed construction in diploma thesis
 */
class Uniform_Hyperbolic_Spherical_Coord_Distribution : public Distribution<Coordinates> {
  
 public:
   /*! \brief constructor
   * \param[in] dim dimension of the space in which the sample set volume is embedded
   * \param[in] r radius of "fat disk"
   * \param[in] s half of thickness of "fat disk"
   * \param[in] lin_approx_supp_points number of nodes for the approximation of 
   * the density function (default=100)
   * \warning only for dim=3 implemented yet
   */
  Uniform_Hyperbolic_Spherical_Coord_Distribution(const uint dim, 
				       const double r,
				       const double s,
				       const uint lin_approx_supp_points = 100
				       );
  /*! \brief destructor */
  virtual ~Uniform_Hyperbolic_Spherical_Coord_Distribution();
  /*! \brief function that generate a new random sample
   * \return random point
   */
  virtual Coordinates get_sample();

 private:
  /*! approximated cummulative distribution function of radius */
  double hyperbolic_spherical_uniform_CDF_approx(const double& radius) const;
   /*! inverse of approximated cummulative distribution function of radius */
  double inverse_hyperbolic_spherical_uniform_CDF_approx(const double& volume) const;

  /*! dimension of the space in which the sample set volume is embedded */
  const uint _dim;
  /*! radius of "fat disk" */
  const double _r;
  /*! half of thickness of "fat disk" */
  const double _s;
  /*! maximal distance of sample from origin */
  const double r_max;

  /*! number of nodes for approximation */
  const uint _lin_approx_steps;
  /*! array of nodes for approximation */
  double* F1;
  /*! array of nodes for approximation */
  double* F2;
  /*! array of nodes for approximation */
  double* f1;
  /*! array of nodes for approximation */
  double* f2;
  
  /*! typedef random base number generator
   * \sa Boost random number library
   */
  typedef boost::rand48 base_generator_type;
  /*! typedef uniform one-dimensional distribution
   * \sa Boost random number library
   */
  typedef boost::uniform_real<double> distr;
  /*! random number generator
   * \sa Boost random number library
   */
  boost::variate_generator<base_generator_type, distr> _random_number_gen;
};

/*! \brief Uniform distributions in Hyperbolic space using Poincare Sphere models
 * This class is an implementation of the uniform distribution in the Hyperbolic 
 * Poincare sphere model. The sample set is hereby shaped like a "fat disk"
 */
class Uniform_Hyperbolic_Disk_Distribution : public Distribution<Coordinates> {
  
 public:
  /*! \brief constructor
   * \param[in] dim dimension of the space in which the sample set volume is embedded
   * \param[in] r radius of "fat disk"
   * \param[in] s half of thickness of "fat disk"
   * \param[in] lin_approx_supp_points number of nodes for the approximation of 
   * the density function (default=100)
   * \warning only for dim=3 implemented yet
   */
  Uniform_Hyperbolic_Disk_Distribution(const uint dim, 
				       const double r,
				       const double s,
				       const uint lin_approx_supp_points = 100
				       );
  /*! \brief destructor */
  virtual ~Uniform_Hyperbolic_Disk_Distribution();
  /*! \brief function that generate a new random sample
   * \return random point
   */
  virtual Coordinates get_sample();
  
 private:
  /*! Generator for a uniform hyperbolic distribution in spherical coordinates */
  Uniform_Hyperbolic_Spherical_Coord_Distribution* dist;
};

/*! \brief Distributions that combines a uniform hyperbolic distribution 
 * embedded in euclidean space (in cartesian coordinates model) with a one-dimensional
 * uniform euclidean distribution. The shape of the sample volume is thus "fat disk"-like
 * \sa detailed construction in diploma thesis
 */
class Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution : public Distribution<Coordinates> 
{  
 public:
  /*! \brief constructor
   * \param[in] dim dimension of the space in which the sample set volume is embedded
   * \param[in] r radius of "fat disk"
   * \param[in] s half of thickness of "fat disk"
   * \warning only for dim=3 implemented yet
   */
  Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution(const uint dim,
						    const double r,
						    const double s);
  /*! \brief destructor */
  ~Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution();
  /*! \brief function that generate a new random sample
   * \return random point
   */
  virtual Coordinates get_sample();

 private:
  /*! Generator for a uniform hyperbolic distribution in Poincare sphere coordinates */
  Uniform_Hyperbolic_Disk_Distribution* hd_dist;
  /*! Generator for a uniform euclidean distribution in cartesian coordinates */
  Uniform_Euclidean_Cart_Coord_Distribution* eucl_dist;
};

template<class PointType>
class Discrete_Uniform_Distribution : public Distribution<PointType>
{
 public:
  Discrete_Uniform_Distribution(vector<PointType> sample_set);
  virtual PointType get_sample();

 private:
  const vector<PointType> _sample_set;
};

#ifndef USE_EXPORT_KEYWORD
#include "stochastic_template.cpp"
#endif // impl file

#endif



==> simulations/tesselation.h <==
#ifndef SOM_TESSELATION
#define SOM_TESSELATION

#include "isometry.h"

/*! \brief This class provides a function to generate a regular tesselation.
 *   \tparam PointType class of points in the space
 *   \tparam Space Type class of space which shall be tesselated
 */
template<class PointType, class SpaceType> 
class Tesselation_Factory 
{
 public:  
  /*! \addtogroup typedefs */
  /*@{*/
  typedef Isometry<PointType, SpaceType> Symmetry_Trafo;
  typedef vector< Symmetry_Trafo > Discrete_Symmetry_Group;
  /*@}*/
  /*! \brief This function creates a tesselation using the given Symmetry group
   * \param[in] sym_grp Symmetry group belonging to the wanted tesselation
   * \param[in] acceptance_function function to determine if a generated node in the tiling is accepted or rejected (e.g. because it may be outside
   * certain boundaries or has an unacceptable high error). It gets a point and its expected maximum of deviation and returns true if the point 
   * is then accepted and false otherwise.
   * \param[in] min_level minimal level to start collecting nodes (default value is 0)
   * \param[in] max_level maximal level to generate nodes (default value is 0, setting max_level to MAX_LEVEL which defines the maximum of allowed level
   * depending on the implementation)
   * \param[in] origin By default it is the instance of PointType generated by its default constructur
   * \return vector of points representing the vertices of the generated tiling
   *
   * \bug assuming that there exist two sequences of symmetry trafos, one much longer (more than one level difference) than the other, both generating 
   * the same node when applied to origin and the longer one doing this with a smaller error, then choosing an acceptance function that has a
   * rejection error limit just between the two errors will cause, that the algorithm will create points multiple times (results from the fact,
   * that only the highest three levels are checked for duplicates). Nonetheless, this is expected to occur seldomly..
   */
  static vector<PointType> create_regular_Tesselation(const Discrete_Symmetry_Group& sym_grp, 
						      const function<bool(const PointType& point, const double& error) >& acceptance_function, 
						      const uint& max_level = 0,
						      const uint& min_level = 0,
						      const PointType& origin = PointType());
   private:
  /*! \brief structure to bundle the trafo, generated vertex and its error */
  struct Node
  {
  Node(Symmetry_Trafo& trafo, const PointType& point, const double& error):trafo(trafo),point(point),error(error){};
    Symmetry_Trafo trafo;
    PointType point;
    double error;
  };
};

#ifndef USE_EXPORT_KEYWORD
#include "tesselation_template.cpp"
#endif // impl file

#endif // SOM_TESSELATION


==> simulations/tesselation_template.cpp <==
#include <vector>
using std::vector;

#include <iostream>
using std::cout;
using std::endl;

#include "tesselation.h"

#define MAX_LEVEL 1000

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

export template<class PointType, class SpaceType>
vector<PointType> Tesselation_Factory<PointType,SpaceType>
::create_regular_Tesselation(const Discrete_Symmetry_Group& sym_grp, 
			     const function< bool(const PointType&, const double&) >& acceptance,	       
			     const uint& _max_level, const uint& _min_level,
			     const PointType& origin)
{
  vector<PointType> generated_points;
  vector<Node> nodes_last_level;
  vector<Node> nodes_current_level;
  vector<Node> nodes_next_level;

  // 1st level will generated by Symmetry_group starting at the origin
  for(typename Discrete_Symmetry_Group::const_iterator iter= sym_grp.begin();  iter != sym_grp.end(); iter++)
    {
      Symmetry_Trafo current_trafo =  *iter;
      double current_error;
      PointType current_point = current_trafo.apply(origin, &current_error);
      if(acceptance(current_point, current_error))
	nodes_next_level.push_back(Node(current_trafo, current_point, current_error));
    }
  
  //cout << "first level generated. number of points: "<< nodes_next_level.size() << endl;

  uint level = 2;
  uint max_level = _max_level;
  // if max_level is zero then use max level of implementation
  if(max_level==0) max_level = MAX_LEVEL;

  while (nodes_next_level.size() && level <= max_level)
    {
      //cout << "Tesselation: generating level " << level << " ...";

      // "old" last level not used any more. points are transferred to generated points if level before last level >= _min_level
      if (level >= _min_level+3)
	for ( typename vector<Node>::iterator it_nodes = nodes_last_level.begin(); 
	      it_nodes < nodes_last_level.end(); it_nodes++)
	  generated_points.push_back(it_nodes->point);

      nodes_last_level = nodes_current_level;
      nodes_current_level = nodes_next_level;
      nodes_next_level.clear();

      for (typename vector<Node>::iterator it_nodes = nodes_current_level.begin(); it_nodes < nodes_current_level.end(); it_nodes++)
	{
	  for (typename Discrete_Symmetry_Group::const_iterator it_sym = sym_grp.begin(); it_sym != sym_grp.end(); it_sym++)
	    {
	    Symmetry_Trafo current_trafo =  it_nodes->trafo * (*it_sym) ;
	    double current_error;
	    PointType current_point = current_trafo.apply(origin, &current_error);
	  
	    // check if accepted, i.e. e.g. uncertainty of generated point due to rounding error is small enough 
	    // compared e.g. to the expected distance between to nodes in this neighborhood
	    // or if generated point is still in the volume that shall be tesselated.
	    if(acceptance(current_point, current_error))
	      {
		// now has to be checked, if generated node already exists
		// there are 3 possibilities:  - in last level (e.g. by  using same symm_op 
		//                                               as the last one in the parent node)
		//                             - in the current level
		//                             - in the next level (two newly generated edges complete a n-gon)
		// all other cases not possible: - in a level lower than the last one (not possible since then, parent
		//                                                                     would have already existed in lower level)
		// if similar node is found, then the one with the lower error will be used and generated point will be replaced.
		// (BUT(for last and current level) nodes won't be expanded again!)
		// TODO<optional>: maybe possible to also average the Symmetry transformations
		// TODO<optional>: expand nodes with lowest error first (without consideration of their level)->full exploration. maybe a problem: is error sufficient heuristic?
		
		bool found = false;
		//cout << "inspecting last layer" << endl;
		for ( typename vector<Node>::iterator it_nodes_2 = nodes_last_level.begin(); it_nodes_2 < nodes_last_level.end(); it_nodes_2++)
		  if (current_trafo.apply_equal(it_nodes_2->trafo, origin))
		    {
		      if (current_error < it_nodes_2->error)
			*it_nodes_2 = Node(current_trafo, current_point, current_error);

		      found = true;
		      //cout << "Twin found in last layer" << endl;
		    }
		
		//cout << "inspecting current layer" << nodes_current_level.size() << endl;
		if (!found)
		  for ( typename vector<Node>::iterator it_nodes_2 = nodes_current_level.begin(); it_nodes_2 < nodes_current_level.end(); it_nodes_2++)
		    if (current_trafo.apply_equal(it_nodes_2->trafo, origin))
		      {
			if (current_error < it_nodes_2->error)
			 *it_nodes_2 = Node(current_trafo, current_point, current_error);

			found = true;
			//cout << "Twin found in this layer" << endl;
		      }
		//cout << "inspecting next layer" << endl;
		if (!found)
		   for ( typename vector<Node>::iterator it_nodes_2 = nodes_next_level.begin(); it_nodes_2 < nodes_next_level.end(); it_nodes_2++)
		     if (current_trafo.apply_equal(it_nodes_2->trafo, origin))
		       {
			 if (current_error < it_nodes_2->error)
			 *it_nodes_2 = Node(current_trafo, current_point, current_error);

			 found = true;
			 //cout << "Twin found in next layer" << endl;
		       }
		// if still not found, it's a totally new node
		if(!found) 
		  {
		    nodes_next_level.push_back(Node(current_trafo, current_point, current_error));
		    //cout << "New node found" << current_point << endl;
		  }
	      }
	    }
	  // cout << "Node totally expanded"<<endl;
	}

      level++;
      // cout << nodes_next_level.size() << " Points generated" << endl;
    }
  
  // tranfer all remaining points into generated_points
  
  if (level >= _min_level+3)
   for ( typename vector<Node>::iterator it_nodes = nodes_last_level.begin(); 
	    it_nodes < nodes_last_level.end(); it_nodes++)
     generated_points.push_back(it_nodes->point);

  if (level >= _min_level+2)
    for ( typename vector<Node>::iterator it_nodes = nodes_current_level.begin(); 
	    it_nodes < nodes_current_level.end(); it_nodes++)
	generated_points.push_back(it_nodes->point);

  if (level >= _min_level+1)
    for ( typename vector<Node>::iterator it_nodes = nodes_next_level.begin(); 
	    it_nodes < nodes_next_level.end(); it_nodes++)
	generated_points.push_back(it_nodes->point);
    
  cout << "[TESSELATION]: "<< generated_points.size() << " points generated" << endl;

    return generated_points;

}

/*

// This version expandes nodes according to their error with lesser nodes first. To avoid to get lost in the deep, it will be restricted to a level
// difference of max the size of the symmetry group (uses assumption, that error(T_1*T_2) = error (T_2*T_1). not true, but hopefully in our cases close to it)
// This algorithm should produce nodes, which have a smaller error than the one above does

// TODO ...

export template<class PointType, class SpaceType>
vector<PointType> Tesselation_Factory<PointType,SpaceType>::create_regular_Tesselation_Alternativ(const Discrete_Symmetry_Group& sym_grp, const uint& max_level, const function< double<const PointType&> >& max_error, const PointType& origin = PointType());
{
  vector<PointType> already_expanded_nodes;
  nodes_to_expand = sym_grp;
  
  list<Node> [sym_grp.size()]
}

*/


==> simulations/test.cc <==
#include <iostream>
#include <fstream>


using namespace std;

int main(){
  
  bool t,f;
  t= true; f= false;

  cout << (t^t) << "::" << (t^f) << "::" << (f^f) << "::" << (f^t) << endl;

}


==> simulations/test.cpp <==
#include <iostream>
#include <fstream>
#include <vector>

#include "som_factory.h"
#include "space_factory.h"

#include "stochastic.h"
#include "evaluation.h"
#include "test_suite.h"

#include <string>

#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

/*
#include <ctime>
using std::time;
*/

#define _USE_MATH_DEFINES

#define FEAT_SPACE_SIZE 1.

using namespace std;

shared_ptr<Distribution<Coordinates> > create_Distribution(double param);

int main(){

  uint edge_size = 5;

  vector<double> bounds;
  for(uint i = 0; i < 2; i++) {
    bounds.push_back(0.);
    bounds.push_back(FEAT_SPACE_SIZE);
  };
  


  Analyzable_SOM<Coordinates,Coordinates>& som = *SOM_Factory::create_2d_periodic_euclidean_hex_gauss_som(edge_size,
												  3, 
												  //  2,
												  Space_Factory::create_euclidean_cart_coord_space(bounds)
												 ); 
  

  // produce reference som_state
  vector<double> adapt_params;
  double epsilon = 0.01;
  double sigma = 1/edge_size;
  adapt_params.push_back(epsilon);
  adapt_params.push_back(sigma);
  
  ofstream result;
  
  result.open("init_test.dat");
  som.print_state(result);
  result.close();

  cout << "aklimatisieren" << endl;
 
 Test<Coordinates,Coordinates>::simulate(som, adapt_params, *create_Distribution(0),100000);

  //Mean_Analyzer<Coordinates,Coordinates> my_tester;
  Mean_Extra_Dim_Error_Analyzer<Coordinates,Coordinates> my_tester(som.get_state());

  // Stability_Test<Coordinates,Coordinates> s_test(som, adapt_params, &create_Distribution, &my_tester);

  // s_test.run_test(0.00001, 0.001, 0.8, 0.1, 10, 10000, "tmp_dat/1st_test"); 

  result.open("error_test_sq_5.dat");

  som.add_Analyzer(&my_tester,100);

  for (uint i=0; i<20; i++)
    {
      Test<Coordinates,Coordinates>::simulate(som, adapt_params, *create_Distribution(0),100000);
      my_tester.reset();
      Test<Coordinates,Coordinates>::simulate(som, adapt_params, *create_Distribution(1./edge_size*i),100000);
      cout << "s = "<< i*1./edge_size << " -- Fehler: " << my_tester.get_error() << endl;
      result << i*0.1 << "\t" << my_tester.get_error() << endl;
    }

  result.close();

  /*
  result.open("current_test.dat");
  //  result << som; //TODO debug
  som.print_state(result);
  result.close();
  
  result.open("mean_test.dat");
  my_tester.print_mean_value(result);
  result.close();
  
  result.open("show_test.gnuplot");
  //  result << "set title 'Representants of neurons in feature space'" << endl;
  result << "set xlabel 'x'" << endl;
  result << "set ylabel 'y'" << endl;
  result << "set multiplot" << endl; 
   // layout 2,1 title 'Representants of neurons in feature space' offset 0,0 " << endl;
  // result <<  "splot 'samples.dat' using 4:5:6 with points pointsize 0.6 pointtype 5 title 'samples'" << endl;
  result << "set view 0,0," << endl;
  result << "set origin -0.2,-0.1" << endl;
  result << "set size 1.2, 0.75" << endl;
  result << "splot 'current_test.dat' using 11:12:13 with linespoints pointsize 1 pointtype 3 title 'Neurons'";
  result <<   ",'mean_test.dat' using 11:12:13 with linespoints pointsize 1 pointtype 7 title 'Mean Neurons'" ;
  result <<   ",'init_test.dat' using 11:12:13 with linespoints pointsize 1 pointtype 6 title 'init Neurons'" ;
  result << endl;
  result << "set view 90,0," << endl;
  result << "set origin -0.2, 0.3" << endl;
  result << "splot 'current_test.dat' using 11:12:13 with linespoints pointsize 1 pointtype 3 title 'Neurons'";
  result <<   ",'mean_test.dat' using 11:12:13 with linespoints pointsize 1 pointtype 7 title 'Mean Neurons'" ;
  result <<   ",'init_test.dat' using 11:12:13 with linespoints pointsize 1 pointtype 6 title 'init Neurons'";
  result << endl;
  result << "unset multiplot" << endl;
  result <<   "pause -1" << endl;
 
   
     result <<   "plot 'analytical_fourier.dat' using ($6/3.14159):12 title 'f1_analytical' with points" << endl;
     result <<   "replot 'fourier.dat' using ($6/3.14159):($12/48) title 'f1' with linespoints" << endl;
     result <<   "pause -1" << endl;
     result <<  "plot 'analytical_fourier.dat' using ($6/3.14159):13 title 'f2_analytical' with points" << endl;
     result <<  "replot 'fourier.dat' using ($6/3.14159):($13/128) title 'f2' with linespoints" << endl;
     result <<  "pause -1" << endl;
     result << "plot 'analytical_fourier.dat' using ($6/3.14159):14 title 'f3_analytical' with points" << endl;
     result <<  "replot 'fourier.dat' using ($6/3.14159):($14*100) title 'f3' with linespoints" << endl;
     result <<  "pause -1" << endl;                                                   
   

  result.close();

  system("gnuplot show_test.gnuplot");

  */
    
}

shared_ptr<Distribution<Coordinates> > create_Distribution(double param){
  double params[6] = {0,FEAT_SPACE_SIZE,0,FEAT_SPACE_SIZE,-param,param};
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Euclidean_Cart_Coord_Distribution(3, params));
  return result;
}



==> simulations/test_suite.cpp <==
#include "test_suite.h"






==> simulations/test_suite.h <==
#ifndef SOM_TEST_SUITE
#define SOM_TEST_SUITE

#include<utility>
using std::pair;

#include <string>
using std::string;

#include "som.h"
#include "stochastic.h"
#include "evaluation.h"

/*! \brief Class providing automatisation for call of adaption
 * \tparam MapPointType type of points in map space
 * \tparam FeatPointType type of points in feature space
 */
template<class MapPointType, class FeatPointType>
  class Test 
{
  public:
  /*! \brief automatisation for adaption of SOM
   * function adapts given SOM for several steps and using samples of the given sample distribution i.e. epsilon and sigma
   * \param[in] som SOM that shall be adapted
   * \param[in] params function object that takes a step number and returns a parameter set for the adaption
   * \param[in] dist generator for the samples used for the adaption
   * \param[in] step_count number of adaption steps
   */
  static void simulate(SOM<MapPointType,FeatPointType>& som,
		       const function<vector<double>(const uint&)> params,
		       Distribution<FeatPointType>& dist,
		       const uint& step_count
		       );
  /*! \brief automatisation for adaption of SOM
   * function adapts given SOM for several steps and using samples of the given sample distribution
   * \param[in] som SOM that shall be adapted
   * \param[in] params parameter set for the adaption (epsilon and sigma)
   * \param[in] dist generator for the samples used for the adaption
   * \param[in] step_count number of adaption steps
   */
  static void simulate(SOM<MapPointType,FeatPointType>& som,
		       const vector<double>& params,
		       Distribution<FeatPointType>& dist,
		       const uint& step_count
		       );
};

/*! \brief Class providing more complex automatisation procedures for the analysis of the dynamics of the som in respect to an one-dimensional parameter space
 * \tparam MapPointType type of points in map space
 * \tparam FeatPointType type of points in feature space
 */
template<class MapPointType, class FeatPointType>
  class Stability_Test : public Test<MapPointType,FeatPointType> 
{
 public:
  /*! \brief constructor
   * \param[in] som SOM that shall be adapted
   * \param[in] params function object that takes the counter of adaption steps and returns a parameter set for the adaption
   * \param[in] dist function that takes a real-valued parameter and returns generator for the samples used for the adaption for this parameter value
   * \param[in] error_calc vector of pairs containing error analyzers and an integer that indicates the size of the interval 
   * of adaption steps between to calls of this analyzer (cf. Analyzable_SOM::register(...))
   */   
  Stability_Test(const Analyzable_SOM<MapPointType,FeatPointType>& som,
		 const function<vector<double>(const int&)>& params,
		 const function<shared_ptr<Distribution<FeatPointType> >(double)>& dist_function, 
		 vector<pair< Error_Analyzer<MapPointType, FeatPointType>*,uint> > error_calc
		 );
  /*! \brief constructor
   * \param[in] som SOM that shall be adapted
   * \param[in] params parameter set for the adaption  {epsilon,sigma}
   * \param[in] dist function that takes a real-valued parameter and returns generator for the samples used for the adaption for this parameter value
   * \param[in] error_calc vector of pairs containing error analyzers and an integer that indicates the size of the interval 
   * of adaption steps between to calls of this analyzer (cf. Analyzable_SOM::register(...))
   */  
  Stability_Test(const Analyzable_SOM<MapPointType,FeatPointType>& som,
		 const vector<double>& params,
		 const function<shared_ptr<Distribution<FeatPointType> >(double)>& dist_function, 
		 vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> > error_calc
		 );
  /*! \brief precedure to determine unsupervised the SOM
   * \todo finish implementation
   */ 
  void run_test(const double& error_threshold, const double& accuracy,
		const double& search_start_value, const double& search_step_size,
		const uint& search_max_step_count, const uint& som_max_sample_count,
		const string output_file = ""
		);
  /*! \brief function that analyzes the SOM for certain values in the one-dimensional parameter space
   * This function provides an automatisation to ease the analysation of the SOM. Therefore the start value,
   * step size and number of steps are passed. These define the set for which the SOM adaption is simulated.
   * The results of the step are then written in a folder passed as an additional parameter (i.e. if any mean analyzer
   * is in the error_calc set of error analyzern then the mean som states for each step are written into files "*_mean.dat".
   * Furthermore are the calculated errors of all error analyzers written into the file "errors.dat" in the same folder)
   * \param[in] search_start_value start value in the parameter space
   * \param[in] search_step_size step size in parameter space
   * \param[in] search_max_step_count number of steps in parameter space
   * \param[in] meas_per_step number of measurements per step. The number of adaption steps is thereby defined by the 
   * largest interval between measurements in the analyzer set passed to the constructor
   * \param[in] output_file string of the absolute or relative path of the folder where the result shall be stored. If string
   * is empty, results will be only passed to standard out but not be stored elsewhere.
   */ 
  void run_sweep(const double& search_start_value, const double& search_step_size,
		  const uint& search_max_step_count, 
		  const uint& meas_per_step, //const uint& samples_per_measurement,
		  const string output_file =""
		  );

 private:
  /*! \brief initial som state
   * This saved som state will be used as starting state for the simulations in each parameter step. This ensures that each
   * simulation run has the same starting position.
   */
  const Analyzable_SOM<MapPointType,FeatPointType> _init_som;
  /*! function object that takes the counter of adaption step and returns set of adaption parameter */
  const function<vector<double>(const int&)> _params; 
  const function<shared_ptr<Distribution<FeatPointType> >(double)> _dist_function;
  vector< pair<Error_Analyzer<MapPointType, FeatPointType>*,uint > > _error_calculator;
};

#ifndef USE_EXPORT_KEYWORD
#include "test_suite_template.cpp"
#endif // impl file

#endif




==> simulations/test_suite_template.cpp <==
#include <math.h>

#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/lambda.hpp>
#include <boost/lambda/if.hpp>

// using boost::lambda::if_then_else_return;

#include <stdio.h>
using std::cout;
using std::endl;

using std::pair;

#include <sstream>
using std::stringstream;

#include "test_suite.h"

#include "evaluation.h"

//#include <lambda/lambda.hpp>
//using boost::ret;

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

using namespace boost::lambda;

export template<class MapPointType, class FeatPointType>
void Test<MapPointType,FeatPointType>::simulate(SOM<MapPointType,FeatPointType>& som,
						const function<vector<double>(const uint&)> params,
						Distribution<FeatPointType>& dist,
						const uint& step_count)
{
  for (uint i=0; i< step_count; i++)
    {
      // if (!(i%10000)) cout << i << " of " << step_count << " done" << endl;
      som.adapt(dist.get_sample(), params(i)[0], params(i)[1]);
    }
}

export template<class MapPointType, class FeatPointType>
void Test<MapPointType,FeatPointType>::simulate(SOM<MapPointType,FeatPointType>& som,
						const vector<double>& params,
						Distribution<FeatPointType>& dist,
						const uint& step_count)
{
  simulate(som, 
	   function<vector<double>(const uint&)>(if_then_else_return(constant(true), constant(params), constant(vector<double>()))),
	   dist,
	   step_count);
}


export template<class MapPointType, class FeatPointType>
Stability_Test<MapPointType,FeatPointType>::Stability_Test(const Analyzable_SOM<MapPointType,FeatPointType>& som,
							   const function<vector<double>(const int&)>& params,
							   const function<shared_ptr<Distribution<FeatPointType> >(double)>& dist_function, 
							   vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> > error_calc)
  
  : _init_som(som), _params(params), _dist_function(dist_function), _error_calculator(error_calc)
{
  // TODO ?

}

export template<class MapPointType, class FeatPointType>
Stability_Test<MapPointType,FeatPointType>::Stability_Test(const Analyzable_SOM<MapPointType,FeatPointType>& som,
							   const vector<double>& params,
							   const function<shared_ptr<Distribution<FeatPointType> >(double)>& dist_function, 
							   vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> > error_calc)
  
  : _init_som(som), _params(function<vector<double>(const uint&)>(if_then_else_return(constant(true), constant(params), constant(vector<double>())))),
    _dist_function(dist_function), _error_calculator(error_calc)
{
}


export template<class MapPointType, class FeatPointType>
void Stability_Test<MapPointType,FeatPointType>::run_test(const double& error_threshold, const double& accuracy,
							  const double& search_start_value, const double& search_step_size,
							  const uint& search_max_step_count, const uint& som_max_sample_count,
							  const string output_file
							  )
{
  /* has to be rewritten / for supervised searches use run_strafe

  double current_position =  search_start_value;
  double current_step_size = abs(search_step_size); 

  // first try to find the bound
  uint steps = 0;
  ofstream result, result_error; 

  if (output_file != "")
    {
      result_error.open((output_file+"_errors.dat").c_str());
      result.open((output_file + "_init.dat").c_str());
      _init_som.print_state(result);
      result.close();
    }

  Analyzable_SOM<MapPointType,FeatPointType> temp_som(_init_som);
  temp_som.add_Analyzer(_error_calculator);
  // first find starting error
  simulate(temp_som, 
	   _params,
	   *_dist_function(current_position),
	   som_max_sample_count);
  double error =  _error_calculator->get_error();
  temp_som.remove_Analyzer(_error_calculator);
  
  if (output_file != "")
    {
      stringstream ss_tmp;
      ss_tmp << output_file << "_" << current_position <<"_mean.dat";
      result.open(ss_tmp.str().c_str());
      temp_som.print_state(result);
      result.close();

      result_error << current_position<< "\t" << error << endl;
    }
  cout << "RESULT: " << current_position << " - ERROR: "<<error <<" - ACCURACY: " << current_step_size << endl;
  
  if (error < error_threshold)
    {
      while (error < error_threshold && steps++ < search_max_step_count) 
	{
	  current_position+=current_step_size;
	  
	   
	  if (output_file != "") 
	   
	    Analyzable_SOM<MapPointType,FeatPointType> temp_som(_init_som);
	  temp_som.add_Analyzer(_error_calculator);
	  simulate(temp_som, 
		   _params,
		   *_dist_function(current_position),
		   som_max_sample_count);
	  error =  _error_calculator->get_error();
	  
	  if (output_file != "")
	    {
	      stringstream ss_tmp;
	      ss_tmp << output_file << "_" << current_position <<"_mean.dat";
	      result.open(ss_tmp.str().c_str());
	      // TODO in general error analyzer is no mean_analyzer
	      (dynamic_cast<Mean_Analyzer<MapPointType,FeatPointType>*>(_error_calculator))->print_mean_value(result);
	
	  result.close();
	  
	  result_error << current_position<< "\t" << error << endl;
	  
	}
      
      cout << "RESULT: " << current_position << " - ERROR: "<<error <<" - ACCURACY: " << current_step_size << endl;
      
      temp_som.remove_Analyzer(_error_calculator);
      
	  } // end while

      current_position=-current_step_size; // therefore current position is just below edge
    } 
  else 
    {
      while (error > error_threshold && steps++ < search_max_step_count) 
	{
	  current_position-=current_step_size;
	  Analyzable_SOM<MapPointType,FeatPointType> temp_som(_init_som);
	  _error_calculator->reset();
	  temp_som.add_Analyzer(_error_calculator);
	  simulate(temp_som,
		   _params,
		   *_dist_function(current_position),
		   som_max_sample_count);
	  error =  _error_calculator->get_error();

	   if (output_file != "")
	     {
	       stringstream ss_tmp;
	       ss_tmp<< output_file << "_" << current_position <<"_mean.dat";
	       result.open(ss_tmp.str().c_str());
	       // TODO in general error analyzer is no mean_analyzer
	       dynamic_cast<Mean_Analyzer<MapPointType,FeatPointType>*>(_error_calculator)->print_mean_value(result);
	       result.close();
	       
	       result_error << current_position<< "\t" << error << endl;
	}
      cout << "RESULT: " << current_position << " - ERROR: "<<error <<" - ACCURACY: " << current_step_size << endl;
      temp_som.remove_Analyzer(_error_calculator);
    } // end while
}

cout << "Barrier found next ca. "<< current_position << endl;
cout << "Now start searching via nested intervals" << endl;
  
  // now use nested intervals
  
  while (current_step_size <= accuracy) {
    current_step_size /= 2;
    current_position = current_position + (error < error_threshold) ? current_step_size : -current_step_size;
    Analyzable_SOM<MapPointType,FeatPointType> temp_som(_init_som);
     temp_som.add_Analyzer(_error_calculator);
     simulate(temp_som, 
	      _params,
	      *_dist_function(current_position),
	      som_max_sample_count);
     error =  _error_calculator->get_error();
     
      if (output_file != "")
	{
	  stringstream ss_tmp;
	  ss_tmp << output_file << "_" << current_position <<"_mean.dat";
	  result.open(ss_tmp.str().c_str());
	  // TODO in general error analyzer is no mean_analyzer
	  dynamic_cast<Mean_Analyzer<MapPointType,FeatPointType>*>(_error_calculator)->print_mean_value(result);
	  result.close();
	  
	  result_error << current_position<< "\t" << error << endl;
	}
      
     temp_som.remove_Analyzer(_error_calculator);
       cout << "RESULT: " << current_position << " - ERROR: "<<error <<" - ACCURACY: " << current_step_size << endl;
  }
  result_error.close();
  */

}



export template<class MapPointType, class FeatPointType>
void Stability_Test<MapPointType,FeatPointType>::run_sweep(const double& search_start_value, const double& search_step_size,
							    const uint& search_max_step_count, 
							    const uint& meas_per_step, //const uint& samples_per_measurement,
							    const string output_file
							    )
{
  double current_position =  search_start_value;
  double current_step_size = abs(search_step_size); 
  uint samples_per_measurement =0;

  uint steps = 0;
  ofstream result, result_error; 
  double error[_error_calculator.size()];

  if (output_file != "")
    {
      result_error.open((output_file+"/errors.dat").c_str());
      result.open((output_file + "/init.dat").c_str());
      _init_som.print_state(result);
      result.close();
    }

  // determine number of steps per measurement (max of steps requested for the analyzers)
  for (typename vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> >::iterator iter_error_calc = _error_calculator.begin();
       iter_error_calc != _error_calculator.end(); iter_error_calc++)
    {
      samples_per_measurement = max(samples_per_measurement, iter_error_calc->second);
    }
  cout << "analysis will done in " <<  meas_per_step << "measurements a " << samples_per_measurement << endl;
  
  while (steps++ < search_max_step_count) 
    {
      cout << "progressing step "<< steps <<" of " << search_max_step_count << ". Current s=" << current_position << endl;

      Analyzable_SOM<MapPointType,FeatPointType> temp_som(_init_som);  
      // first acclimatisate
	
      simulate(temp_som, 
	       _params,
	       *_dist_function(current_position),
	       meas_per_step/10*samples_per_measurement);

      for (typename vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> >::iterator iter_error_calc = _error_calculator.begin();
	   iter_error_calc != _error_calculator.end(); iter_error_calc++)
	{
	  iter_error_calc->first->reset();
	  temp_som.add_Analyzer(iter_error_calc->first,iter_error_calc->second);
	}
      
      simulate(temp_som, 
	       _params,
	       *_dist_function(current_position),
	       meas_per_step*samples_per_measurement);

      for (uint i = 0; i < _error_calculator.size(); i++)
	{
	  error[i] =  _error_calculator[i].first->get_error();
	}
      
      if (output_file != "")
	{
	  // searches for mean_analyzers and takes the first one
	  typename vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> >::iterator iter_error_calc = _error_calculator.begin();
	  Mean_Analyzer<MapPointType,FeatPointType>* _mean_calc =0;
	  while (!_mean_calc && iter_error_calc != _error_calculator.end())
	    {
	      _mean_calc = dynamic_cast<Mean_Analyzer<MapPointType,FeatPointType>*>(iter_error_calc->first);
	      iter_error_calc++;
	    }
	  
	  if(_mean_calc)
	    {
	      stringstream ss_tmp;
	      ss_tmp << output_file << "/" << current_position <<"_mean.dat";
	      result.open(ss_tmp.str().c_str());
	      _mean_calc->print_mean_value(result);
	      result.close();
	    }

	  result_error << current_position;
	  
	  for (uint i = 0; i < _error_calculator.size(); i++)
	    result_error << "\t" << error[i] << "\t" << error[i]/current_position;

	  result_error << endl;
	    
	}
      for (uint i = 0; i < _error_calculator.size(); i++)
	cout << " | error (normalized): " << error[i]/current_position;
      cout << endl;

      for (typename vector<pair<Error_Analyzer<MapPointType, FeatPointType>*,uint> >::iterator iter_error_calc = _error_calculator.begin();
	   iter_error_calc != _error_calculator.end(); iter_error_calc++)
	{
	  temp_som.remove_Analyzer(iter_error_calc->first);
	}
       
       current_position+=current_step_size;
 
    } // end while

  
  result_error.close();
}






==> simulations/tester_stochastics.cpp <==
#include <iostream>
using std::cout;
using std::endl;
#include <fstream>
using std::ofstream;
#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include "stochastic.h"
#include "space_factory.h"

#define SIZE_SAMPLE_SET 10000

shared_ptr<Distribution<Coordinates> > create_Hyp_Disk_Distribution(double s,uint schlaefli_p, uint schlaefli_q, 
								      uint layers)
{
  double NN_dist = 2*acosh(cos(M_PI/schlaefli_p)/sin(M_PI/schlaefli_q));
  shared_ptr<Distribution<Coordinates> > result(new Uniform_Hyperbolic_Disk_Distribution(3, NN_dist*layers, s)); // 100% exact if q even, else?
  return result;
}

int main()
{
  vector<Coordinates> samples;
 
  double param[6] = {-0.5,0.5,-0.5,0.5,-0.2,0.2};
  //shared_ptr<Distribution<Coordinates> > dist = create_Hyp_Disk_Distribution(5,4,6,10);
  Distribution<Coordinates>* dist // = new Hyperbolic_Disk_Euclidean_Cart_Coord_Distribution(3,4,0.5);
    // = new Uniform_Euclidean_Cart_Coord_Distribution(3,param); 
     = new Uniform_Hyperbolic_Disk_Distribution(3,5,0); //;

 for (uint i=0; i<SIZE_SAMPLE_SET; i++)
  {
    dist->get_sample();
    samples.push_back(dist->get_sample());
  }
 
 ofstream result_file;
 
 result_file.open("current_samples.dat");

 for (vector<Coordinates>::const_iterator iter= samples.begin();iter!=samples.end(); iter++)
  {
    result_file << *iter << endl;
  }
 
 result_file.close();

// now create histogram

//ofstream result_histogram;

//result_histogram.open("current_histogram.dat");


 result_file.open("show_test.gnuplot");
 result_file << "set view 0,0," << endl;
 result_file << "set size square" << endl;
 result_file << "set parametric" << endl;
 result_file << "set xrange [-1.01:1.01]" << endl;
 result_file << "set yrange [-1.01:1.01]" << endl;
 //result_file << "splot [0:2*pi] [0:1] tanh(2)*sin(u),tanh(2)*cos(u),-0.5 title ''" << endl;
 //result_file << "replot tanh(2)*sin(u), tanh(2)*cos(u), 0.5 title '' lc 1" << endl;
 // result_file << "splot [-pi:pi][-pi/2:pi/2] cos(u)*cos(v), sin(u)*cos(v), sin(v) title ''" << endl;
 result_file << "splot [-pi:pi][-pi/2:pi/2] cos(u)*cos(v), sin(u)*cos(v), sin(v) title ''" << endl;
 result_file << "replot 'current_samples.dat' using 4:5:6 with points pointsize 0.3 pointtype 7 title 'samples'" << endl;
 // result_file << "replot 'current_samples.dat' using 4:5:6 with points pointsize 0.3 pointtype 7 title 'samples'" << endl;
 result_file <<   "pause -1" << endl;
 result_file.close();
 

}


==> simulations/topology.cc <==
#include <math.h>
#include <algorithm>
#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/lambda.hpp>
#include <boost/lambda/bind.hpp>
#include <boost/lambda/if.hpp>
#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include <vector>
using std::vector;
#include <memory>
using std::auto_ptr;

#include <string>

#include <iostream>
using std::cout;
using std::endl;
using std::ostream;

#include "topology.h"

using namespace boost::lambda;

#define tab ' '

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

Point::~Point(){}

// ---------------------- SIMPLE_POINT --------------------------

ostream& operator<<(ostream& stream, const Simple_Point& c)
{
  stream <<"Simple_Point" << tab;
  stream << c.get_id();
    
  return stream;
}

istream& operator>>(istream& stream, Simple_Point& c)
{
  string tag;
  
  stream >> tag;
  assert(tag=="Coordinates");
  stream >> ws >> c.id;

  return stream;
}                         	

Simple_Point::Simple_Point(int _id):id(_id){}

Simple_Point::Simple_Point(const Simple_Point& sp): id(sp.id)
{
}

Simple_Point::~Simple_Point(){}

Point* Simple_Point::clone() const 
{
	return new Simple_Point(*this);
}

bool Simple_Point::operator==(const Point& p) const 
{
  if (const Simple_Point* sp = dynamic_cast<const Simple_Point*>(&p))  // can only compare Simple_Points
    return (sp->id==this->id);
  return false;
}

void Simple_Point::operator=(const Point& p)
{
  const Simple_Point& sp = dynamic_cast<const Simple_Point&>(p);  // can only equal Simple_Points
  this->id=sp.id;
}

int Simple_Point::get_id() const {return id;}

// -------------------- COORDINATES ---------------------------

Coordinates::Coordinates(uint _dim, double* _coords):dim(_dim)
{
  coords = new double[_dim];
  if (_coords) std::copy(_coords, _coords+_dim, coords);
}

Coordinates::Coordinates(const Coordinates& c):dim(c.dim)
{
  coords = new double[c.dim];
  std::copy(c.coords, c.coords+c.dim, coords);
}

Coordinates::~Coordinates()
{
  delete[] coords;
}

Point* Coordinates::clone() const 
{
	return new Coordinates(*this);
}

bool Coordinates::operator==(const Point& p) const 
{
  if (const Coordinates* c = dynamic_cast<const Coordinates*>(&p))  // can only compare Coordinates
    {
      if (c->dim != this->dim) return false;
      
      for (uint i=0; i< this->dim; i++){
		  if ((*this)[i]!=(*c)[i]) return false;
      }
      return true;
    }
  return false;
}

void Coordinates::operator=(const Point& p)
{
  const Coordinates& c = dynamic_cast<const Coordinates&>(p);  // can only equal Coordinates
  *this = c;
}
  
void Coordinates::operator=(const Coordinates& c)
{
  delete[] coords;
  coords=new double[c.dim];
  this->dim=c.dim;
  std::copy(c.coords, c.coords+c.dim, coords);
}

double& Coordinates::operator[](const int& index) const 
{
  return coords[index];
}

uint Coordinates::get_dim() const { return dim; }


ostream& operator<<(ostream& stream, const Coordinates& c)
{
  stream <<"Coordinates" << tab;
  stream << c.get_dim() << tab << "|" << tab;
  stream.precision(10);
  for (uint i=0; i<c.get_dim(); i++)
    {
      stream << fixed << c[i] << tab;
    }
  // stream << endl;
  
  return stream;
}

istream& operator>>(istream& stream, Coordinates& c)
{
  string tag;
  char _c;

  stream >> tag;
  assert(tag=="Coordinates");
  stream >> ws >> c.dim;

  stream >> _c;
  
  uint i=0;
  while(!stream.fail() && i < c.dim)
  {
	stream >> ws >> c[i++];
  }
  if (stream.fail()) cout << "warning <topology.h:istream>: Error while writing stream to Coordinate object!" << endl;

  return stream;
}                 


// ---------------------------------- Metric_Space -------------------------------------

export template<class PointType>
Metric_Space<PointType>::Metric_Space(const typename metric<PointType>::f& dist) 
  : distance(dist) 
{
}

// -------------------------------- Geometric_Space ------------------------------------

export template<class PointType>
Geometric_Space<PointType>::Geometric_Space(const Metric_Space<PointType>& dist,
					    const typename geodesic_line_segment<PointType>::f& line) 
  : Metric_Space<PointType>(dist), line(line)
{
}  

export template<class PointType>
Geometric_Space<PointType>::Geometric_Space(const typename metric<PointType>::f& dist,
					    const typename geodesic_line_segment<PointType>::f& line) 
  : Metric_Space<PointType>(dist), line(line)
{
}  


==> simulations/topology.cpp <==
#include <math.h>
#include <algorithm>
// #include <boost/function.hpp>
// using boost::function;
// #include <boost/lambda/lambda.hpp>
// #include <boost/lambda/bind.hpp>
// #include <boost/lambda/if.hpp>

#include <vector>
using std::vector;

#include <string>

#include <iostream>
using std::cout;
using std::endl;
using std::ostream;

#include "topology.h"

#define tab ' '

// ------------------------- POINT -----------------------------

/*Point::~Point(){}

bool Point::operator==(const Point& p)
{
  return true;
}

Point* Point::clone()
{
  return Point();
}*/

// ---------------------- SIMPLE_POINT --------------------------

ostream& operator<<(ostream& stream, const Simple_Point& c)
{
  stream <<"Simple_Point" << tab;
  stream << c.get_id();
    
  return stream;
}

istream& operator>>(istream& stream, Simple_Point& c)
{
  string tag;
  
  stream >> tag;
  assert(tag=="Coordinates");
  stream >> ws >> c.id;

  return stream;
}                         	

Simple_Point::Simple_Point(int _id):id(_id)
{
}

/*
Simple_Point::Simple_Point(const Simple_Point& sp): id(sp.id)
{
}

Simple_Point::~Simple_Point(){}
*/

bool Simple_Point::operator==(const Point& p) const 
{
  if (const Simple_Point* sp = dynamic_cast<const Simple_Point*>(&p))  // can only compare Simple_Points
    return (sp->id==this->id);
  return false;
}

Simple_Point* Simple_Point::clone() const
{
  return new Simple_Point(*this);
}

int Simple_Point::get_id() const 
{
  return id;
}


// -------------------- COORDINATES ---------------------------

Coordinates::Coordinates(uint _dim, double* _coords)
 :dim(_dim)
{
  if (_dim && _coords) 
    {
      coords = new double[_dim];
      std::copy(_coords, _coords+_dim, coords);
    }
  else 
    {
      coords=0;
      dim = 0;
    }

}

Coordinates::Coordinates(const Coordinates& c) 
 :dim(c.dim)
{
  if(c.dim)
    {
      coords = new double[c.dim];
      std::copy(c.coords, c.coords+c.dim, coords);
    }
  else
    {
      coords = 0;
    }
}

Coordinates::~Coordinates()
{
  if(dim) delete[] coords;
}

bool Coordinates::operator==(const Point& p) const 
{
  const Coordinates* c;
  if (c = dynamic_cast<const Coordinates*>(&p))
  {
    for (uint i=0; i< max(dim,c->get_dim()); i++){
      if ((*this)[i]!= (*c)[i]) return false;
    }
    return true;
  }
 return false;
}

void Coordinates::operator=(const Coordinates& c)
{
  if (dim) delete[] coords; 
  if (c.dim)
    {
      coords=new double[c.dim];
      std::copy(c.coords, c.coords+c.dim, coords);
    }
  else
    {
      coords = 0;
    }

  dim=c.dim;
}

double Coordinates::operator[](const uint& index) const 
{
  return (index<dim ? coords[index] : 0);
}

void Coordinates::set(const uint& index, const double& new_value)
{
  if (index >= dim)
    {
      double* new_coords = new double[index+1];
      if (dim) std::copy(coords, coords+dim, new_coords);
      for (uint i=dim; i<index+1; i++) new_coords[i]=0;
      if (dim) delete[] coords;
      coords = new_coords;
      dim = index+1;
    }
  coords[index] = new_value;
}

Coordinates* Coordinates::clone() const
{
  return new Coordinates(*this);
}

uint Coordinates::get_dim() const { return dim; }

ostream& operator<<(ostream& stream, const Coordinates& c)
{
  stream <<"Coordinates" << tab;
  stream << c.get_dim() << tab << "|" << tab;
  stream.precision(10);
  for (uint i=0; i<c.get_dim(); i++)
    {
      stream << fixed << c[i] << tab;
    }
  // stream << endl;
  
  return stream;
}

istream& operator>>(istream& stream, Coordinates& c)
{
  string tag;
  char _c;

  stream >> tag;
  assert(tag=="Coordinates");
  stream >> ws >> c.dim;

  stream >> _c;
  
  uint i=0;
  double buffer;
  while(!stream.fail() && i < c.dim)
  {
    stream >> ws >> buffer;
    c.set(i++, buffer);
  }
  if (stream.fail()) cout << "warning <topology.h:istream>: Error while writing stream to Coordinate object!" << endl;

  return stream;
}                 


==> simulations/topology.h <==
#ifndef SOM_TOPOLOGY
#define SOM_TOPOLOGY

#include <boost/function.hpp>
using boost::function;

//#include <boost/lambda/lambda.hpp>

#include <boost/shared_ptr.hpp>
using boost::shared_ptr;

#include <vector>
using std::vector;

#include <fstream>
#include <iostream>

using namespace std;

/*! \brief Abstract class for Points (for structure purposes only) */

class Point 
{
 public:
  /*! \brief clone function to obtain deep copies (pure virtual)
    * This function is important for any inheriting class to ensure that added properties 
    * won't get lost when object is casted down to this class and then is copied
    * \return pointer of deep copy
    */
  virtual Point* clone() const = 0; 
  /*! \brief function to test if two points are equal.
   * It is pure virtual and therefor has to be implemented if Point is inherited
   *
   * \param[in] point to be compared
   * \return true if this object and the parameter represent the same point
   */
  virtual bool operator==(const Point&) const = 0;
};

/*! \brief Simple Implementation of abstract point
 *
 * This class provides a simple model of a point. Different points are only distinguished by an id.
 */
class Simple_Point : public Point
{
  public:
  /*! \brief constructor
   * \param[in] id id of the new point
   */
  Simple_Point(int _id=0);
  /*! \brief clone function to obtain deep copies 
   * \return pointer of deep copy
   * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
   * in a memory leak otherwise.
   */
  virtual Simple_Point* clone() const;
  /*! \brief function to test if two simple points are equal.
   * \param[in] p point to be compared
   * \return true if this object and the parameter represent the same point (i.e. have same id)
   */
  virtual bool operator==(const Point& p) const;
  /*! \brief function that returns the identifier of the point
   * \return id of point
   */
  int get_id() const;
  
  friend istream& operator>>(istream& stream, Simple_Point& c);

protected:
  /*! \brief identifier of point */
  int id;
};

ostream& operator<<(ostream& stream, const Simple_Point& p);

istream& operator>>(istream& stream, Simple_Point& p);


/*! \brief Implementation of point represented by coordinates
 *
 * This class provides a model of a point. Points are thereby represented by real coordinates 
 * implemented as a sequence of double values.
 */
class Coordinates : public Point 
{
  public:
  /*! \brief constructor
   * The constructor takes two arguments. The first is the initial dimension of the newly
   * create instance and the second an array with the corresponding
   * \param[in] dim initial dimension
   * \param[out] coords pointer on array of coordinates. This array hould have at 
   * least size of dim or the pointer should be null. In the later case dim is set to 0.
   */
  Coordinates(uint dim=0, double* coords=0);
  /*! \brief Copy constructor for deep copies
   * \param[in] c point to be copied
   */
  Coordinates(const Coordinates& c); 
  /*! \brief destructor */
  virtual ~Coordinates();
  /*! \brief function to test if two simple points are equal.
   * \param[in] p point to be compared
   * \return true if the parameter is of Coordinates class and represents the same point
   * as this object  (i.e. coordinates up to the maximum of both dimensions are equal),
   * false otherwise
   */
  virtual bool operator==(const Point& p) const ;
  /*! \brief set function
   * \param[in] c point whose attributes should tranfered to this instance
   */
  virtual void operator=(const Coordinates& c);
  /*! \brief clone function to obtain deep copies 
   * \return pointer of deep copy
   * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
   * in a memory leak otherwise.
   */
  virtual Coordinates* clone() const; 
  /*! \brief function to provide readable access to coordinates
   * \param[in] index index of coordinate that is to be retrieved. 
   * \return value of coordinate at given index. index may thereby exceed
   * the current dimension of object. In this case 0 is returned.
   */
  double operator[](const uint& index) const;
  /*! \brief function to provide writeable access to coordinates
   * \param[in] index index of coordinate to be changed. If index exceeds the
   * current dimension, the dimension is augmented to include the index.
   * \param[in] new_value new value of specified coordinate
   */
  void set(const uint& index, const double& new_value);
  /*! \brief function to return the current dimesion of the instance.
   * \return dimension
   */
  uint get_dim() const;
  
  friend istream& operator>>(istream& stream, Coordinates& c);
  
 protected:
  uint dim;
  double* coords;
};

ostream& operator<<(ostream& stream, const Coordinates& p);

istream& operator>>(istream& stream, Coordinates& p);

// hence typedef templates are not yet implemented in the C++ standards, one has to use a workaround

/*! typedef template (resp. workaround) to define distance functions 
 * \tparam PointType class of points this function is defined for
 * \sa Metric_Space
*/
template <class PointType>
struct metric {
  typedef function<double (const PointType& p1,const PointType& p2, const double cutoff)> f;
};
/*! typedef template (resp. workaround) to define function modelling geodesic lines 
 * \tparam PointType class of points this function is defined for
 * \sa Geometric_Space
*/
template <class PointType>
struct geodesic_line_segment {
  typedef function<PointType(const PointType& p1,const PointType& p2, const double& param)> f;
};

/*! \defgroup spaces Spaces
 */

/*! \brief base_class for all spaces
 * This is a base class of upcoming implementations of spaces. It is not abstract and therefore 
 * instantiables. But as it defines no structure, it may correspond to just a simple set.
 * \tparam PointType class of points this space defines a structure on
 * \ingroup spaces
 */
template<class PointType>
class Space 
{
 public:
   /*! \brief clone function to obtain deep copies.
    * This function is less important for this class but of greater importance of any inheriting class
    * to ensure that added properties won't get lost when object is casted down to this class and then
    * is copied
    */
  virtual Space<PointType>* clone() const;
};

/*! \brief class providing structure of metric spaces
 * This class provides the structure of a metric space on a given type of points, i.e. it provides a 
 * distance function defined on this point class
 *  \tparam PointType class of points this space defines a structure on
 * \ingroup spaces
 */
template<class PointType>
  class Metric_Space : public virtual Space<PointType> 
{ 
 public:
    /*! \brief constructor
     * \param[in] dist function (object) working as the distance function in this space
     */
    Metric_Space(const typename metric<PointType>::f& dist);
     /*! \brief clone function to obtain deep copies
      * \return pointer of deep copy
      * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
      * in a memory leak otherwise.
      * \sa Space::clone()
     */
    virtual Metric_Space<PointType>* clone() const;

    /*! \brief distance function in the metric space
     */
    const typename metric<PointType>::f distance; 
};

/*! \brief class providing structure of geometric spaces
 * This class enhances the structure of a metric space on a given type of points by adding geodesics, i.e. it provides an 
 * additional function defined on this point class, that returns any points on a geodesic defined by two points
 *  \tparam PointType class of points this space defines a structure on
 * \ingroup spaces
 */
template<class PointType>
  class Geometric_Space : public Metric_Space<PointType> 
{
 public:
     /*! \brief constructor
      * \param[in] metric_space metric space that is base of this space
      * \param[in] line function (object) that defines the geodesic, i.e. takes as parameters two points and an additional 
     * real value parameter and returns a point on the corresponding geodesic and parametrization 
     * (normally it is expected that 0 returns first point and 1 the second one and that otherwise the coordinatization corresponds 
     * to the relative arclength)
     */
    Geometric_Space(const Metric_Space<PointType>& metric_space, 
		    const typename geodesic_line_segment<PointType>::f& line);
     /*! \brief constructor that provide a direct way to instantiate this space without instantiating a metric space before
      * \param[in] dist function (object) working as the distance function in this space
      * \param[in] line function (object) that defines the geodesic
      */
    Geometric_Space(const typename metric<PointType>::f& dist, 
		    const typename geodesic_line_segment<PointType>::f& line);
    /*! \brief clone function to obtain deep copies
     * \return pointer of deep copy
     * \warning Don't forget to explicitely delete clone if it is no longer needed. May result
     * in a memory leak otherwise.
     * \sa Space::clone()
    */
    virtual Geometric_Space<PointType>* clone() const;
    /*! \brief function defining geodesic line in the geometric space
     */
    const typename geodesic_line_segment<PointType>::f line;
};

#ifndef USE_EXPORT_KEYWORD
#include "topology_template.cpp"
#endif // impl file

#endif



==> simulations/topology_template.cpp <==
#include <math.h>
#include <algorithm>
#include <boost/function.hpp>
using boost::function;
#include <boost/lambda/lambda.hpp>
#include <boost/lambda/bind.hpp>
#include <boost/lambda/if.hpp>

#include <vector>
using std::vector;
// #include <memory>
// using std::auto_ptr;

#include <string>

#include "topology.h"

using namespace boost::lambda;

#ifndef USE_EXPORT_KEYWORD
  #define export
#endif

#define tab ' '


// -------------------------------------- Space ----------------------------------------

export template<class PointType>
Space<PointType>* Space<PointType>::clone() const
{
  return new Space();
}

// ---------------------------------- Metric_Space -------------------------------------

export template<class PointType>
Metric_Space<PointType>::Metric_Space(const typename metric<PointType>::f& dist) 
  : distance(dist) 
{
}

export template<class PointType>
Metric_Space<PointType>* Metric_Space<PointType>::clone() const
{
  return new Metric_Space<PointType>(*this);
}

// -------------------------------- Geometric_Space ------------------------------------

export template<class PointType>
Geometric_Space<PointType>::Geometric_Space(const Metric_Space<PointType>& dist,
					    const typename geodesic_line_segment<PointType>::f& line) 
  : Metric_Space<PointType>(dist), line(line)
{
}  

export template<class PointType>
Geometric_Space<PointType>::Geometric_Space(const typename metric<PointType>::f& dist,
					    const typename geodesic_line_segment<PointType>::f& line) 
  : Metric_Space<PointType>(dist), line(line)
{
}  

export template<class PointType>
Geometric_Space<PointType>* Geometric_Space<PointType>::clone() const
{
  return new Geometric_Space<PointType>(*this);
}






























==> simulations/uniform_multidim_real.hpp <==
#ifndef RANDOM_UNIFORM_MULTIDIM_REAL
#define RANDOM_UNIFORM_MULTIDIM_REAL

#include <iostream>
using std::cout;

#include <cassert>
#include <iostream>
#include <boost/config.hpp>
#include <boost/limits.hpp>
#include <boost/static_assert.hpp>

#include <boost/lambda/construct.hpp>
using boost::lambda::constructor;
#include <boost/function.hpp>
#include <boost/lambda/lambda.hpp> // necessary ?

using namespace boost;

// uniform distribution on a multidimensional real range
// supports all (array/vector-like) classes 
// with copy-constructor and [] operator. if the default constructor does not
// create an object with the wished size, one can also pass a function object
// which contains the needed non-default constructor with binded parameters
// (see boost::lambda)

template<class MultiDimRealType, class RealType = double>
class uniform_multidim_real
{
public:
  typedef RealType input_type;
  typedef MultiDimRealType result_type;
  typedef RealType data_type;
  
  explicit uniform_multidim_real(int dim,
				 MultiDimRealType min_arg,
				 MultiDimRealType max_arg,
				 function<MultiDimRealType ()> constructor = constructor<MultiDimRealType>())
    : _min(min_arg), _max(max_arg), _dim(dim), _construct_type(constructor)
  {
    /* #ifndef BOOST_NO_LIMITS_COMPILE_TIME_CONSTANTS
    BOOST_STATIC_ASSERT(!std::numeric_limits<RealType>::is_integer);
    #endif */
    	   
    for (int i=0; i<_dim; i++)
      assert(min_arg[i] <= max_arg[i]);
  }

  // compiler-generated copy ctor and assignment operator are fine

  result_type min BOOST_PREVENT_MACRO_SUBSTITUTION () const { return _min; }
  result_type max BOOST_PREVENT_MACRO_SUBSTITUTION () const { return _max; }
  void reset() { }
  
  template<class Engine>
  result_type operator()(Engine& eng) {
    MultiDimRealType result(_construct_type());
    for (int i=0; i<_dim; i++)
      {
	result[i] = static_cast<data_type>(eng() - eng.min BOOST_PREVENT_MACRO_SUBSTITUTION())
	  / static_cast<data_type>(eng.max BOOST_PREVENT_MACRO_SUBSTITUTION() - eng.min BOOST_PREVENT_MACRO_SUBSTITUTION())
	  * (_max[i] - _min[i]) + _min[i];
	//	cout << i << "|" << result[i] << endl;
      }
    return result;
  }

#if !defined(BOOST_NO_OPERATORS_IN_NAMESPACE) && !defined(BOOST_NO_MEMBER_TEMPLATE_FRIENDS)
  template<class CharT, class Traits>
  friend std::basic_ostream<CharT,Traits>&
    operator<<(std::basic_ostream<CharT,Traits>& os, const uniform_multidim_real& ud)
  {
    os << ud._min << " " << ud._max;
    return os;
  }

  template<class CharT, class Traits>
  friend std::basic_istream<CharT,Traits>&
    operator>>(std::basic_istream<CharT,Traits>& is, uniform_multidim_real& ud)
  {
    is >> std::ws >> ud._min >> std::ws >> ud._max;
    return is;
  }
#endif

private:
  MultiDimRealType _min, _max;
  int _dim;
  function<MultiDimRealType()> _construct_type;

};
  
#endif // RANDOM_UNIFORM_MULTIDIM_REAL


















